Distributing Quantum Computations, Shot-wise

NISQ (Noisy Intermediate-Scale Quantum) era constraints, high sensitivity to noise and limited qubit count, impose significant barriers on the usability of QPUs (Quantum Process Units) capabilities. To overcome these challenges, researchers are exploring methods to maximize the utility of existing QPUs despite their limitations. Building upon the idea that the execution of a quantum circuit's shots needs not to be treated as a singular monolithic unit, we propose a methodological framework, termed shot-wise, which enables the distribution of shots for a single circuit across multiple QPUs. Our framework features customizable policies to adapt to various scenarios. Additionally, it introduces a calibration method to pre-evaluate the accuracy and reliability of each QPU's output before the actual distribution process and an incremental execution mechanism for dynamically managing the shot allocation and policy updates. Such an approach enables flexible and fine-grained management of the distribution process, taking into account various user-defined constraints and (contrasting) objectives. Experimental findings show that while these strategies generally do not exceed the best individual QPU results, they maintain robustness and align closely with average outcomes. Overall, the shot-wise methodology improves result stability and often outperforms single QPU runs, offering a flexible approach to managing variability in quantum computing.

==> data/analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "No experiment specified, using latest experiment available: 26-02-2024--12-29-46\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "import datetime\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "experiment = \"\"\n",
    "\n",
    "if experiment == \"\":\n",
    "    exps = os.listdir('experiments/')\n",
    "    #exps.remove(\".DS_Store\")\n",
    "    exps = sorted(exps, key=lambda x: datetime.datetime.strptime(x, \"%d-%m-%Y--%H-%M-%S\"))\n",
    "    \n",
    "    i = -1\n",
    "    while not os.path.exists('experiments/'+exps[i]+'/baselines.csv') or not os.path.exists('experiments/'+exps[i]+'/experiments.csv'):\n",
    "        i -= 1\n",
    "    experiment = exps[i]\n",
    "    \n",
    "    print(\"No experiment specified, using latest experiment available:\", experiment)\n",
    "    \n",
    "d_baselines = pd.read_csv('experiments/'+experiment+'/baselines.csv')\n",
    "d_baselines.drop(columns=[\"Unnamed: 0\"], inplace=True)\n",
    "\n",
    "baselines_color = \"red\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "count    24.000000\n",
       "mean      0.130451\n",
       "std       0.093638\n",
       "min       0.015187\n",
       "25%       0.058973\n",
       "50%       0.109600\n",
       "75%       0.202522\n",
       "max       0.293804\n",
       "Name: distance, dtype: float64"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "columns = d_baselines.columns\n",
    "columns = columns.drop(\"distance\")\n",
    "d = d_baselines.groupby(columns.to_list())['distance'].mean().reset_index()\n",
    "d_baselines = d\n",
    "\n",
    "d['distance'].describe()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Distances < 0: 0 []\n",
      "Distances NaN: 0 []\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "20520"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "d_exps = pd.read_csv('experiments/'+experiment+'/experiments.csv')\n",
    "d_exps.drop(columns=[\"Unnamed: 0\"], inplace=True)\n",
    "\n",
    "d_exps[\"backends_length\"] = d_exps[\"backends\"].apply(lambda x: len(x.split(\",\")))\n",
    "#remove backends_length == 1\n",
    "d_exps = d_exps[d_exps[\"backends_length\"] > 1]\n",
    "\n",
    "#count distances < 0 and remove\n",
    "print(\"Distances < 0:\", len(d_exps[d_exps[\"distance\"] < 0]), list(d_exps[d_exps[\"distance\"] < 0][\"metric\"]))\n",
    "\n",
    "# count distance is nan\n",
    "print(\"Distances NaN:\", len(d_exps[d_exps[\"distance\"].isna()]), list(d_exps[d_exps[\"distance\"].isna()][\"metric\"].unique())) \n",
    "\n",
    "d_exps = d_exps[d_exps[\"distance\"] > 0]\n",
    "\n",
    "\n",
    "d_exps[\"distance\"].plot.hist(bins=20, alpha=0.5, color=\"blue\")\n",
    "\n",
    "exps_color = \"blue\"\n",
    "\n",
    "d_exps[\"distance\"].describe()\n",
    "\n",
    "len(d_exps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 6))\n",
    "d_baselines[['circuit','distance']].boxplot(ax=ax, showmeans=True, meanline=True, positions=[1], color=baselines_color)\n",
    "d_exps[['circuit','distance']].boxplot(ax=ax, showmeans=True, meanline=True, positions=[1.5], color=exps_color)\n",
    "ax.set_xticklabels(['baselines', 'experiments'])\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"8\" halign=\"left\">distance</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>backend</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>ibm_brisbane</th>\n",
       "      <td>4.0</td>\n",
       "      <td>0.132807</td>\n",
       "      <td>0.086528</td>\n",
       "      <td>0.056653</td>\n",
       "      <td>0.058973</td>\n",
       "      <td>0.128688</td>\n",
       "      <td>0.202522</td>\n",
       "      <td>0.217197</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ibm_kyoto</th>\n",
       "      <td>4.0</td>\n",
       "      <td>0.090806</td>\n",
       "      <td>0.077842</td>\n",
       "      <td>0.023132</td>\n",
       "      <td>0.032047</td>\n",
       "      <td>0.074855</td>\n",
       "      <td>0.133614</td>\n",
       "      <td>0.190384</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ibm_osaka</th>\n",
       "      <td>4.0</td>\n",
       "      <td>0.143072</td>\n",
       "      <td>0.063679</td>\n",
       "      <td>0.081302</td>\n",
       "      <td>0.114115</td>\n",
       "      <td>0.129409</td>\n",
       "      <td>0.158366</td>\n",
       "      <td>0.232169</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>simulator_aria-1</th>\n",
       "      <td>4.0</td>\n",
       "      <td>0.079431</td>\n",
       "      <td>0.043197</td>\n",
       "      <td>0.019981</td>\n",
       "      <td>0.062052</td>\n",
       "      <td>0.090292</td>\n",
       "      <td>0.107671</td>\n",
       "      <td>0.117159</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>simulator_forte-1</th>\n",
       "      <td>4.0</td>\n",
       "      <td>0.049862</td>\n",
       "      <td>0.026185</td>\n",
       "      <td>0.015187</td>\n",
       "      <td>0.038539</td>\n",
       "      <td>0.053906</td>\n",
       "      <td>0.065229</td>\n",
       "      <td>0.076448</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>simulator_harmony</th>\n",
       "      <td>4.0</td>\n",
       "      <td>0.286730</td>\n",
       "      <td>0.007668</td>\n",
       "      <td>0.276596</td>\n",
       "      <td>0.283033</td>\n",
       "      <td>0.288259</td>\n",
       "      <td>0.291956</td>\n",
       "      <td>0.293804</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                  distance                                                    \\\n",
       "                     count      mean       std       min       25%       50%   \n",
       "backend                                                                        \n",
       "ibm_brisbane           4.0  0.132807  0.086528  0.056653  0.058973  0.128688   \n",
       "ibm_kyoto              4.0  0.090806  0.077842  0.023132  0.032047  0.074855   \n",
       "ibm_osaka              4.0  0.143072  0.063679  0.081302  0.114115  0.129409   \n",
       "simulator_aria-1       4.0  0.079431  0.043197  0.019981  0.062052  0.090292   \n",
       "simulator_forte-1      4.0  0.049862  0.026185  0.015187  0.038539  0.053906   \n",
       "simulator_harmony      4.0  0.286730  0.007668  0.276596  0.283033  0.288259   \n",
       "\n",
       "                                       \n",
       "                        75%       max  \n",
       "backend                                \n",
       "ibm_brisbane       0.202522  0.217197  \n",
       "ibm_kyoto          0.133614  0.190384  \n",
       "ibm_osaka          0.158366  0.232169  \n",
       "simulator_aria-1   0.107671  0.117159  \n",
       "simulator_forte-1  0.065229  0.076448  \n",
       "simulator_harmony  0.291956  0.293804  "
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 6))\n",
    "d_baselines[['backend','distance']].boxplot(ax=ax, showmeans=True, meanline=True, by='backend', color=baselines_color)\n",
    "plt.show()\n",
    "d_baselines[['backend','distance']].groupby('backend').describe()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "def get_percentages(d_baselines, d_exps):\n",
    "    percentages = {}\n",
    "    for k in range(1, 11):\n",
    "        percentages[k*10] = {}\n",
    "        _d_baselines = d_baselines.sort_values(by=\"distance\").head(int(len(d_baselines)*k/10))\n",
    "        thresholds = {\n",
    "            \"min\": _d_baselines[\"distance\"].min(),\n",
    "            \"max\": _d_baselines[\"distance\"].max(),\n",
    "            \"median\": _d_baselines[\"distance\"].median(),\n",
    "            \"average\": _d_baselines[\"distance\"].mean()\n",
    "        }\n",
    "        for a, v in thresholds.items():\n",
    "            percentages[k*10][a] = len(d_exps[d_exps[\"distance\"] < v])/len(d_exps)\n",
    "        \n",
    "        percentages[k*10][\"random\"] = 0\n",
    "        for i in range(1000):\n",
    "            random = _d_baselines.sample(1)[\"distance\"].values[0]\n",
    "            percentages[k*10][\"random\"] += len(d_exps[d_exps[\"distance\"] < random])/len(d_exps)\n",
    "        percentages[k*10][\"random\"] /= 1000\n",
    "        \n",
    "    return pd.DataFrame(percentages).T * 100\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"5\" halign=\"left\">min</th>\n",
       "      <th colspan=\"5\" halign=\"left\">max</th>\n",
       "      <th colspan=\"5\" halign=\"left\">median</th>\n",
       "      <th colspan=\"5\" halign=\"left\">average</th>\n",
       "      <th colspan=\"5\" halign=\"left\">random</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>%</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.9</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>9.7</td>\n",
       "      <td>9.0</td>\n",
       "      <td>6.8</td>\n",
       "      <td>4.6</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.3</td>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>3.5</td>\n",
       "      <td>2.3</td>\n",
       "      <td>1.7</td>\n",
       "      <td>1.2</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>23.8</td>\n",
       "      <td>26.4</td>\n",
       "      <td>33.7</td>\n",
       "      <td>41.7</td>\n",
       "      <td>50.0</td>\n",
       "      <td>9.7</td>\n",
       "      <td>9.0</td>\n",
       "      <td>6.8</td>\n",
       "      <td>4.6</td>\n",
       "      <td>0.0</td>\n",
       "      <td>11.7</td>\n",
       "      <td>12.0</td>\n",
       "      <td>10.5</td>\n",
       "      <td>7.9</td>\n",
       "      <td>2.5</td>\n",
       "      <td>11.3</td>\n",
       "      <td>12.0</td>\n",
       "      <td>16.1</td>\n",
       "      <td>17.8</td>\n",
       "      <td>21.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>40</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>33.3</td>\n",
       "      <td>37.8</td>\n",
       "      <td>42.5</td>\n",
       "      <td>45.8</td>\n",
       "      <td>50.0</td>\n",
       "      <td>17.8</td>\n",
       "      <td>23.6</td>\n",
       "      <td>31.7</td>\n",
       "      <td>38.3</td>\n",
       "      <td>37.5</td>\n",
       "      <td>17.2</td>\n",
       "      <td>22.2</td>\n",
       "      <td>29.0</td>\n",
       "      <td>28.7</td>\n",
       "      <td>32.5</td>\n",
       "      <td>14.9</td>\n",
       "      <td>17.0</td>\n",
       "      <td>20.4</td>\n",
       "      <td>23.3</td>\n",
       "      <td>25.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>40.7</td>\n",
       "      <td>44.8</td>\n",
       "      <td>48.3</td>\n",
       "      <td>50.4</td>\n",
       "      <td>50.0</td>\n",
       "      <td>21.5</td>\n",
       "      <td>26.0</td>\n",
       "      <td>33.7</td>\n",
       "      <td>41.7</td>\n",
       "      <td>50.0</td>\n",
       "      <td>19.2</td>\n",
       "      <td>25.4</td>\n",
       "      <td>33.3</td>\n",
       "      <td>41.7</td>\n",
       "      <td>50.0</td>\n",
       "      <td>20.7</td>\n",
       "      <td>23.5</td>\n",
       "      <td>26.9</td>\n",
       "      <td>29.5</td>\n",
       "      <td>33.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>50.5</td>\n",
       "      <td>53.5</td>\n",
       "      <td>53.0</td>\n",
       "      <td>53.3</td>\n",
       "      <td>50.0</td>\n",
       "      <td>24.3</td>\n",
       "      <td>27.1</td>\n",
       "      <td>33.7</td>\n",
       "      <td>41.7</td>\n",
       "      <td>50.0</td>\n",
       "      <td>26.2</td>\n",
       "      <td>29.4</td>\n",
       "      <td>35.3</td>\n",
       "      <td>41.7</td>\n",
       "      <td>50.0</td>\n",
       "      <td>24.7</td>\n",
       "      <td>26.6</td>\n",
       "      <td>29.9</td>\n",
       "      <td>33.1</td>\n",
       "      <td>34.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>70</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>58.7</td>\n",
       "      <td>61.4</td>\n",
       "      <td>62.0</td>\n",
       "      <td>60.8</td>\n",
       "      <td>60.0</td>\n",
       "      <td>30.3</td>\n",
       "      <td>33.6</td>\n",
       "      <td>38.2</td>\n",
       "      <td>44.2</td>\n",
       "      <td>50.0</td>\n",
       "      <td>31.8</td>\n",
       "      <td>35.2</td>\n",
       "      <td>40.5</td>\n",
       "      <td>45.4</td>\n",
       "      <td>50.0</td>\n",
       "      <td>28.6</td>\n",
       "      <td>32.0</td>\n",
       "      <td>33.4</td>\n",
       "      <td>35.4</td>\n",
       "      <td>37.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>80</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>95.7</td>\n",
       "      <td>98.4</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>33.8</td>\n",
       "      <td>37.9</td>\n",
       "      <td>42.5</td>\n",
       "      <td>45.8</td>\n",
       "      <td>50.0</td>\n",
       "      <td>39.3</td>\n",
       "      <td>41.8</td>\n",
       "      <td>47.8</td>\n",
       "      <td>50.0</td>\n",
       "      <td>50.0</td>\n",
       "      <td>38.0</td>\n",
       "      <td>38.2</td>\n",
       "      <td>42.6</td>\n",
       "      <td>45.7</td>\n",
       "      <td>44.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>90</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>36.5</td>\n",
       "      <td>39.8</td>\n",
       "      <td>44.0</td>\n",
       "      <td>47.9</td>\n",
       "      <td>50.0</td>\n",
       "      <td>42.5</td>\n",
       "      <td>46.2</td>\n",
       "      <td>48.3</td>\n",
       "      <td>50.4</td>\n",
       "      <td>50.0</td>\n",
       "      <td>43.6</td>\n",
       "      <td>46.1</td>\n",
       "      <td>48.5</td>\n",
       "      <td>49.6</td>\n",
       "      <td>50.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>100</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>43.3</td>\n",
       "      <td>46.6</td>\n",
       "      <td>48.7</td>\n",
       "      <td>50.4</td>\n",
       "      <td>50.0</td>\n",
       "      <td>56.8</td>\n",
       "      <td>59.2</td>\n",
       "      <td>58.0</td>\n",
       "      <td>55.4</td>\n",
       "      <td>50.0</td>\n",
       "      <td>51.8</td>\n",
       "      <td>50.5</td>\n",
       "      <td>53.4</td>\n",
       "      <td>58.5</td>\n",
       "      <td>56.2</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     min                        max                             median        \\\n",
       "       2    3    4    5    6      2      3      4      5      6      2     3   \n",
       "%                                                                              \n",
       "10   0.8  0.0  0.0  0.0  0.0    1.0    0.0    0.0    0.0    0.0    0.8   0.0   \n",
       "20   0.8  0.0  0.0  0.0  0.0    9.7    9.0    6.8    4.6    0.0    1.3   0.2   \n",
       "30   0.8  0.0  0.0  0.0  0.0   23.8   26.4   33.7   41.7   50.0    9.7   9.0   \n",
       "40   0.8  0.0  0.0  0.0  0.0   33.3   37.8   42.5   45.8   50.0   17.8  23.6   \n",
       "50   0.8  0.0  0.0  0.0  0.0   40.7   44.8   48.3   50.4   50.0   21.5  26.0   \n",
       "60   0.8  0.0  0.0  0.0  0.0   50.5   53.5   53.0   53.3   50.0   24.3  27.1   \n",
       "70   0.8  0.0  0.0  0.0  0.0   58.7   61.4   62.0   60.8   60.0   30.3  33.6   \n",
       "80   0.8  0.0  0.0  0.0  0.0   95.7   98.4  100.0  100.0  100.0   33.8  37.9   \n",
       "90   0.8  0.0  0.0  0.0  0.0  100.0  100.0  100.0  100.0  100.0   36.5  39.8   \n",
       "100  0.8  0.0  0.0  0.0  0.0  100.0  100.0  100.0  100.0  100.0   43.3  46.6   \n",
       "\n",
       "                      average                         random              \\\n",
       "        4     5     6       2     3     4     5     6      2     3     4   \n",
       "%                                                                          \n",
       "10    0.0   0.0   0.0     0.8   0.0   0.0   0.0   0.0    0.9   0.0   0.0   \n",
       "20    0.0   0.0   0.0     2.0   0.2   0.0   0.0   0.0    3.5   2.3   1.7   \n",
       "30    6.8   4.6   0.0    11.7  12.0  10.5   7.9   2.5   11.3  12.0  16.1   \n",
       "40   31.7  38.3  37.5    17.2  22.2  29.0  28.7  32.5   14.9  17.0  20.4   \n",
       "50   33.7  41.7  50.0    19.2  25.4  33.3  41.7  50.0   20.7  23.5  26.9   \n",
       "60   33.7  41.7  50.0    26.2  29.4  35.3  41.7  50.0   24.7  26.6  29.9   \n",
       "70   38.2  44.2  50.0    31.8  35.2  40.5  45.4  50.0   28.6  32.0  33.4   \n",
       "80   42.5  45.8  50.0    39.3  41.8  47.8  50.0  50.0   38.0  38.2  42.6   \n",
       "90   44.0  47.9  50.0    42.5  46.2  48.3  50.4  50.0   43.6  46.1  48.5   \n",
       "100  48.7  50.4  50.0    56.8  59.2  58.0  55.4  50.0   51.8  50.5  53.4   \n",
       "\n",
       "                 \n",
       "        5     6  \n",
       "%                \n",
       "10    0.0   0.0  \n",
       "20    1.2   0.0  \n",
       "30   17.8  21.0  \n",
       "40   23.3  25.9  \n",
       "50   29.5  33.1  \n",
       "60   33.1  34.9  \n",
       "70   35.4  37.1  \n",
       "80   45.7  44.3  \n",
       "90   49.6  50.4  \n",
       "100  58.5  56.2  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"5\" halign=\"left\">min</th>\n",
       "      <th colspan=\"5\" halign=\"left\">max</th>\n",
       "      <th colspan=\"5\" halign=\"left\">median</th>\n",
       "      <th colspan=\"5\" halign=\"left\">average</th>\n",
       "      <th colspan=\"5\" halign=\"left\">random</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>%</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>0.5</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>0.5</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.9</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.3</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>0.5</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>20.2</td>\n",
       "      <td>19.5</td>\n",
       "      <td>19.8</td>\n",
       "      <td>14.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.9</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>5.5</td>\n",
       "      <td>1.4</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>8.4</td>\n",
       "      <td>6.5</td>\n",
       "      <td>5.3</td>\n",
       "      <td>3.2</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>40</th>\n",
       "      <td>0.5</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>30.3</td>\n",
       "      <td>31.2</td>\n",
       "      <td>34.7</td>\n",
       "      <td>40.4</td>\n",
       "      <td>50.0</td>\n",
       "      <td>12.0</td>\n",
       "      <td>8.1</td>\n",
       "      <td>3.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>10.5</td>\n",
       "      <td>5.8</td>\n",
       "      <td>2.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>12.2</td>\n",
       "      <td>11.8</td>\n",
       "      <td>10.1</td>\n",
       "      <td>8.8</td>\n",
       "      <td>5.8</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50</th>\n",
       "      <td>0.5</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>42.0</td>\n",
       "      <td>41.9</td>\n",
       "      <td>45.0</td>\n",
       "      <td>47.9</td>\n",
       "      <td>50.0</td>\n",
       "      <td>19.2</td>\n",
       "      <td>18.8</td>\n",
       "      <td>17.0</td>\n",
       "      <td>10.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>17.0</td>\n",
       "      <td>15.6</td>\n",
       "      <td>11.3</td>\n",
       "      <td>5.4</td>\n",
       "      <td>0.0</td>\n",
       "      <td>17.5</td>\n",
       "      <td>17.2</td>\n",
       "      <td>17.1</td>\n",
       "      <td>16.9</td>\n",
       "      <td>16.8</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>0.5</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>49.5</td>\n",
       "      <td>48.5</td>\n",
       "      <td>50.2</td>\n",
       "      <td>50.4</td>\n",
       "      <td>50.0</td>\n",
       "      <td>21.2</td>\n",
       "      <td>20.8</td>\n",
       "      <td>20.7</td>\n",
       "      <td>16.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>23.7</td>\n",
       "      <td>24.0</td>\n",
       "      <td>25.2</td>\n",
       "      <td>23.3</td>\n",
       "      <td>15.0</td>\n",
       "      <td>22.6</td>\n",
       "      <td>22.0</td>\n",
       "      <td>22.6</td>\n",
       "      <td>23.1</td>\n",
       "      <td>21.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>70</th>\n",
       "      <td>0.5</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>52.8</td>\n",
       "      <td>54.9</td>\n",
       "      <td>55.5</td>\n",
       "      <td>54.2</td>\n",
       "      <td>50.0</td>\n",
       "      <td>27.2</td>\n",
       "      <td>28.6</td>\n",
       "      <td>31.8</td>\n",
       "      <td>34.6</td>\n",
       "      <td>40.0</td>\n",
       "      <td>29.2</td>\n",
       "      <td>30.2</td>\n",
       "      <td>33.8</td>\n",
       "      <td>36.7</td>\n",
       "      <td>47.5</td>\n",
       "      <td>26.0</td>\n",
       "      <td>25.4</td>\n",
       "      <td>26.7</td>\n",
       "      <td>26.5</td>\n",
       "      <td>24.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>80</th>\n",
       "      <td>0.5</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>96.5</td>\n",
       "      <td>97.9</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>30.3</td>\n",
       "      <td>31.2</td>\n",
       "      <td>34.7</td>\n",
       "      <td>40.8</td>\n",
       "      <td>50.0</td>\n",
       "      <td>35.3</td>\n",
       "      <td>36.0</td>\n",
       "      <td>40.7</td>\n",
       "      <td>45.8</td>\n",
       "      <td>50.0</td>\n",
       "      <td>34.7</td>\n",
       "      <td>32.9</td>\n",
       "      <td>35.4</td>\n",
       "      <td>37.8</td>\n",
       "      <td>36.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>90</th>\n",
       "      <td>0.5</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>31.5</td>\n",
       "      <td>31.9</td>\n",
       "      <td>35.0</td>\n",
       "      <td>41.7</td>\n",
       "      <td>50.0</td>\n",
       "      <td>44.2</td>\n",
       "      <td>43.2</td>\n",
       "      <td>46.8</td>\n",
       "      <td>50.0</td>\n",
       "      <td>50.0</td>\n",
       "      <td>42.1</td>\n",
       "      <td>42.1</td>\n",
       "      <td>42.3</td>\n",
       "      <td>42.5</td>\n",
       "      <td>41.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>100</th>\n",
       "      <td>0.5</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>45.3</td>\n",
       "      <td>44.1</td>\n",
       "      <td>48.0</td>\n",
       "      <td>50.0</td>\n",
       "      <td>50.0</td>\n",
       "      <td>52.0</td>\n",
       "      <td>53.0</td>\n",
       "      <td>54.8</td>\n",
       "      <td>54.2</td>\n",
       "      <td>50.0</td>\n",
       "      <td>50.6</td>\n",
       "      <td>48.2</td>\n",
       "      <td>48.7</td>\n",
       "      <td>49.2</td>\n",
       "      <td>49.2</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     min                        max                             median        \\\n",
       "       2    3    4    5    6      2      3      4      5      6      2     3   \n",
       "%                                                                              \n",
       "10   0.5  0.0  0.0  0.0  0.0    1.2    0.0    0.0    0.0    0.0    0.8   0.0   \n",
       "20   0.5  0.0  0.0  0.0  0.0    5.0    0.9    0.0    0.0    0.0    1.3   0.0   \n",
       "30   0.5  0.0  0.0  0.0  0.0   20.2   19.5   19.8   14.2    0.0    5.0   0.9   \n",
       "40   0.5  0.0  0.0  0.0  0.0   30.3   31.2   34.7   40.4   50.0   12.0   8.1   \n",
       "50   0.5  0.0  0.0  0.0  0.0   42.0   41.9   45.0   47.9   50.0   19.2  18.8   \n",
       "60   0.5  0.0  0.0  0.0  0.0   49.5   48.5   50.2   50.4   50.0   21.2  20.8   \n",
       "70   0.5  0.0  0.0  0.0  0.0   52.8   54.9   55.5   54.2   50.0   27.2  28.6   \n",
       "80   0.5  0.0  0.0  0.0  0.0   96.5   97.9  100.0  100.0  100.0   30.3  31.2   \n",
       "90   0.5  0.0  0.0  0.0  0.0  100.0  100.0  100.0  100.0  100.0   31.5  31.9   \n",
       "100  0.5  0.0  0.0  0.0  0.0  100.0  100.0  100.0  100.0  100.0   45.3  44.1   \n",
       "\n",
       "                      average                         random              \\\n",
       "        4     5     6       2     3     4     5     6      2     3     4   \n",
       "%                                                                          \n",
       "10    0.0   0.0   0.0     0.8   0.0   0.0   0.0   0.0    0.8   0.0   0.0   \n",
       "20    0.0   0.0   0.0     1.7   0.0   0.0   0.0   0.0    2.0   0.2   0.0   \n",
       "30    0.0   0.0   0.0     5.5   1.4   0.0   0.0   0.0    8.4   6.5   5.3   \n",
       "40    3.7   0.0   0.0    10.5   5.8   2.2   0.0   0.0   12.2  11.8  10.1   \n",
       "50   17.0  10.8   0.0    17.0  15.6  11.3   5.4   0.0   17.5  17.2  17.1   \n",
       "60   20.7  16.7   0.0    23.7  24.0  25.2  23.3  15.0   22.6  22.0  22.6   \n",
       "70   31.8  34.6  40.0    29.2  30.2  33.8  36.7  47.5   26.0  25.4  26.7   \n",
       "80   34.7  40.8  50.0    35.3  36.0  40.7  45.8  50.0   34.7  32.9  35.4   \n",
       "90   35.0  41.7  50.0    44.2  43.2  46.8  50.0  50.0   42.1  42.1  42.3   \n",
       "100  48.0  50.0  50.0    52.0  53.0  54.8  54.2  50.0   50.6  48.2  48.7   \n",
       "\n",
       "                 \n",
       "        5     6  \n",
       "%                \n",
       "10    0.0   0.0  \n",
       "20    0.0   0.0  \n",
       "30    3.2   0.0  \n",
       "40    8.8   5.8  \n",
       "50   16.9  16.8  \n",
       "60   23.1  21.4  \n",
       "70   26.5  24.3  \n",
       "80   37.8  36.6  \n",
       "90   42.5  41.7  \n",
       "100  49.2  49.2  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"5\" halign=\"left\">min</th>\n",
       "      <th colspan=\"5\" halign=\"left\">max</th>\n",
       "      <th colspan=\"5\" halign=\"left\">median</th>\n",
       "      <th colspan=\"5\" halign=\"left\">average</th>\n",
       "      <th colspan=\"5\" halign=\"left\">random</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>%</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.3</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>5.5</td>\n",
       "      <td>5.2</td>\n",
       "      <td>6.7</td>\n",
       "      <td>6.7</td>\n",
       "      <td>10.0</td>\n",
       "      <td>1.3</td>\n",
       "      <td>0.1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.8</td>\n",
       "      <td>0.4</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>2.4</td>\n",
       "      <td>1.4</td>\n",
       "      <td>1.8</td>\n",
       "      <td>1.7</td>\n",
       "      <td>2.5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>21.2</td>\n",
       "      <td>22.8</td>\n",
       "      <td>27.3</td>\n",
       "      <td>32.5</td>\n",
       "      <td>42.5</td>\n",
       "      <td>5.5</td>\n",
       "      <td>5.2</td>\n",
       "      <td>6.7</td>\n",
       "      <td>6.7</td>\n",
       "      <td>10.0</td>\n",
       "      <td>6.7</td>\n",
       "      <td>6.4</td>\n",
       "      <td>7.8</td>\n",
       "      <td>7.1</td>\n",
       "      <td>17.5</td>\n",
       "      <td>8.8</td>\n",
       "      <td>8.9</td>\n",
       "      <td>11.2</td>\n",
       "      <td>14.0</td>\n",
       "      <td>18.2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>40</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>33.5</td>\n",
       "      <td>32.8</td>\n",
       "      <td>35.5</td>\n",
       "      <td>41.2</td>\n",
       "      <td>50.0</td>\n",
       "      <td>11.7</td>\n",
       "      <td>14.0</td>\n",
       "      <td>18.8</td>\n",
       "      <td>23.3</td>\n",
       "      <td>32.5</td>\n",
       "      <td>10.7</td>\n",
       "      <td>11.9</td>\n",
       "      <td>16.7</td>\n",
       "      <td>19.6</td>\n",
       "      <td>32.5</td>\n",
       "      <td>13.4</td>\n",
       "      <td>12.7</td>\n",
       "      <td>15.8</td>\n",
       "      <td>18.4</td>\n",
       "      <td>25.8</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>44.0</td>\n",
       "      <td>41.6</td>\n",
       "      <td>43.7</td>\n",
       "      <td>47.5</td>\n",
       "      <td>50.0</td>\n",
       "      <td>19.2</td>\n",
       "      <td>21.5</td>\n",
       "      <td>26.2</td>\n",
       "      <td>31.2</td>\n",
       "      <td>42.5</td>\n",
       "      <td>16.0</td>\n",
       "      <td>18.8</td>\n",
       "      <td>24.2</td>\n",
       "      <td>29.2</td>\n",
       "      <td>42.5</td>\n",
       "      <td>18.7</td>\n",
       "      <td>18.4</td>\n",
       "      <td>22.1</td>\n",
       "      <td>23.5</td>\n",
       "      <td>30.5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>51.2</td>\n",
       "      <td>49.8</td>\n",
       "      <td>50.0</td>\n",
       "      <td>55.8</td>\n",
       "      <td>50.0</td>\n",
       "      <td>22.7</td>\n",
       "      <td>23.4</td>\n",
       "      <td>27.5</td>\n",
       "      <td>33.8</td>\n",
       "      <td>42.5</td>\n",
       "      <td>24.8</td>\n",
       "      <td>25.8</td>\n",
       "      <td>29.2</td>\n",
       "      <td>35.8</td>\n",
       "      <td>42.5</td>\n",
       "      <td>23.5</td>\n",
       "      <td>23.3</td>\n",
       "      <td>25.2</td>\n",
       "      <td>27.8</td>\n",
       "      <td>32.5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>70</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>56.7</td>\n",
       "      <td>57.9</td>\n",
       "      <td>58.5</td>\n",
       "      <td>62.9</td>\n",
       "      <td>57.5</td>\n",
       "      <td>29.0</td>\n",
       "      <td>29.6</td>\n",
       "      <td>32.3</td>\n",
       "      <td>38.3</td>\n",
       "      <td>47.5</td>\n",
       "      <td>31.5</td>\n",
       "      <td>31.0</td>\n",
       "      <td>33.7</td>\n",
       "      <td>39.2</td>\n",
       "      <td>47.5</td>\n",
       "      <td>28.3</td>\n",
       "      <td>28.0</td>\n",
       "      <td>29.1</td>\n",
       "      <td>33.8</td>\n",
       "      <td>36.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>80</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>86.8</td>\n",
       "      <td>93.5</td>\n",
       "      <td>96.2</td>\n",
       "      <td>99.6</td>\n",
       "      <td>100.0</td>\n",
       "      <td>33.7</td>\n",
       "      <td>32.8</td>\n",
       "      <td>35.8</td>\n",
       "      <td>41.2</td>\n",
       "      <td>50.0</td>\n",
       "      <td>41.2</td>\n",
       "      <td>38.6</td>\n",
       "      <td>41.5</td>\n",
       "      <td>44.2</td>\n",
       "      <td>50.0</td>\n",
       "      <td>36.2</td>\n",
       "      <td>36.6</td>\n",
       "      <td>37.6</td>\n",
       "      <td>41.1</td>\n",
       "      <td>44.5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>90</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>98.8</td>\n",
       "      <td>99.9</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>35.5</td>\n",
       "      <td>34.0</td>\n",
       "      <td>37.5</td>\n",
       "      <td>41.7</td>\n",
       "      <td>50.0</td>\n",
       "      <td>45.7</td>\n",
       "      <td>43.5</td>\n",
       "      <td>44.7</td>\n",
       "      <td>48.8</td>\n",
       "      <td>50.0</td>\n",
       "      <td>41.7</td>\n",
       "      <td>44.2</td>\n",
       "      <td>44.1</td>\n",
       "      <td>45.8</td>\n",
       "      <td>50.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>100</th>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>46.2</td>\n",
       "      <td>44.6</td>\n",
       "      <td>45.8</td>\n",
       "      <td>48.8</td>\n",
       "      <td>50.0</td>\n",
       "      <td>56.2</td>\n",
       "      <td>56.4</td>\n",
       "      <td>56.2</td>\n",
       "      <td>62.1</td>\n",
       "      <td>57.5</td>\n",
       "      <td>49.1</td>\n",
       "      <td>48.9</td>\n",
       "      <td>51.2</td>\n",
       "      <td>54.5</td>\n",
       "      <td>55.6</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     min                        max                             median        \\\n",
       "       2    3    4    5    6      2      3      4      5      6      2     3   \n",
       "%                                                                              \n",
       "10   0.8  0.0  0.0  0.0  0.0    1.3    0.0    0.0    0.0    0.0    0.8   0.0   \n",
       "20   0.8  0.0  0.0  0.0  0.0    5.5    5.2    6.7    6.7   10.0    1.3   0.1   \n",
       "30   0.8  0.0  0.0  0.0  0.0   21.2   22.8   27.3   32.5   42.5    5.5   5.2   \n",
       "40   0.8  0.0  0.0  0.0  0.0   33.5   32.8   35.5   41.2   50.0   11.7  14.0   \n",
       "50   0.8  0.0  0.0  0.0  0.0   44.0   41.6   43.7   47.5   50.0   19.2  21.5   \n",
       "60   0.8  0.0  0.0  0.0  0.0   51.2   49.8   50.0   55.8   50.0   22.7  23.4   \n",
       "70   0.8  0.0  0.0  0.0  0.0   56.7   57.9   58.5   62.9   57.5   29.0  29.6   \n",
       "80   0.8  0.0  0.0  0.0  0.0   86.8   93.5   96.2   99.6  100.0   33.7  32.8   \n",
       "90   0.8  0.0  0.0  0.0  0.0   98.8   99.9  100.0  100.0  100.0   35.5  34.0   \n",
       "100  0.8  0.0  0.0  0.0  0.0  100.0  100.0  100.0  100.0  100.0   46.2  44.6   \n",
       "\n",
       "                      average                         random              \\\n",
       "        4     5     6       2     3     4     5     6      2     3     4   \n",
       "%                                                                          \n",
       "10    0.0   0.0   0.0     0.8   0.0   0.0   0.0   0.0    1.1   0.0   0.0   \n",
       "20    0.0   0.0   0.0     1.8   0.4   0.0   0.0   0.0    2.4   1.4   1.8   \n",
       "30    6.7   6.7  10.0     6.7   6.4   7.8   7.1  17.5    8.8   8.9  11.2   \n",
       "40   18.8  23.3  32.5    10.7  11.9  16.7  19.6  32.5   13.4  12.7  15.8   \n",
       "50   26.2  31.2  42.5    16.0  18.8  24.2  29.2  42.5   18.7  18.4  22.1   \n",
       "60   27.5  33.8  42.5    24.8  25.8  29.2  35.8  42.5   23.5  23.3  25.2   \n",
       "70   32.3  38.3  47.5    31.5  31.0  33.7  39.2  47.5   28.3  28.0  29.1   \n",
       "80   35.8  41.2  50.0    41.2  38.6  41.5  44.2  50.0   36.2  36.6  37.6   \n",
       "90   37.5  41.7  50.0    45.7  43.5  44.7  48.8  50.0   41.7  44.2  44.1   \n",
       "100  45.8  48.8  50.0    56.2  56.4  56.2  62.1  57.5   49.1  48.9  51.2   \n",
       "\n",
       "                 \n",
       "        5     6  \n",
       "%                \n",
       "10    0.0   0.0  \n",
       "20    1.7   2.5  \n",
       "30   14.0  18.2  \n",
       "40   18.4  25.8  \n",
       "50   23.5  30.5  \n",
       "60   27.8  32.5  \n",
       "70   33.8  36.4  \n",
       "80   41.1  44.5  \n",
       "90   45.8  50.3  \n",
       "100  54.5  55.6  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAngAAAGUCAYAAACm+V9eAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAA9IklEQVR4nO3deZwdVZn4/89Dwr6HJQIh7MqaBAhEvio0qAi4hFHUICCiDAICMt8vKiqDUUeRGX86iCAyLIKIiCiLEBaFtIisCYRA2CcsCUEhkIAhCIQ8vz+qOtx0ernd6e7bXf15v1731beqzjl16ty63U+fc6oqMhNJkiRVxwqNroAkSZJ6lgGeJElSxRjgSZIkVYwBniRJUsUY4EmSJFWMAZ4kSVLFGOBJFRIRGRFbN7oejRQRTRExu4PtPdJGEfG5iLhtectpo9zmiDiyp8ttYz9PRcQHupl387Idh/Z0verYd6+0u1Q1BnhSLyj/eL4WEQsiYl5EXBcRmza6Xi38I6mBoJGBpDTQGeBJveejmbkGsBHwd+DMBten1/gHWJL6FwM8qZdl5j+BK4DtW9ZFxNoRcXFEvBART0fEKRGxQkQMi4jZEfHRMt0aEfFERHy2XP5FRJwTEX+MiH9ExJ8jYrO29tvBPrYDzgH2KHsY57eTf4uIuLXcz58i4qyIuKTc1tKz8oWIeAa4pSz7lHJfz5f7XrtMv8ywae0QYURMjIgrIuI35f7ujYjRNWk3jojflcfyZEScULNt1bJd5kXEQ8BudXwsB0TEzIiYGxH/VdZ95Yh4KSJ2qil7w7IndoN2yomIODMiXo6IRyLi/TUbjoiIh8vjmRkRX2yVcXxETIuIVyLifyNivzYK3ygipkfESeXyuyPi9oiYHxH3R0RTTdrmiPhuRPy13OdNEbF+zfbDys/mxYj4Zqv97B4RU8q6/D0iflRHG9bmXzsizo+I5yLi2Yj4j4gYUm77XETcFhE/LD+jJyNi/5q87Z5nwK3lz/nlubpHTb42y5NUMMCTellErAZ8GrizZvWZwNrAlsBewGeBIzLzJeDzwP9ExIbAj4FpmXlxTd5DgO8C6wPTgF+1s+v29vEwcDRwR2aukZnrtJP/UuBuYD1gInBYG2n2ArYDPgR8rnztXe5zDeCn7ZTdlvHAb4Fh5b6viogVI2IF4A/A/cAmwPuBEyPiQ2W+bwFbla8PAYfXsa9/AcYCu5T7/Xxmvg5cBhxak+5g4E+Z+UI75YwDZlJ8Ft8Cfh8Rw8ptzwMfAdYCjgB+HBG7QBFQARcDXwHWAfYEnqotOCI2B/4M/DQzfxgRmwDXAf9RttFJwO9aBZ+fKfe1IbBSmYaI2B74GcVnuDHFZzqiJt8ZwBmZuRZFO17ezvG25yJgEbA1sDOwL1A7j3Ac8ChFO/0ncH5ERLmto/Nsz/LnOuW5ekcd5UkCyExfvnz18Ivij/UCYD7FH745wE7ltiHA68D2Nem/CDTXLJ8JPFDmW69m/S+Ay2qW1wDeAjYtl5Pij2yH+6AIxG7roP4jy3qvVrPuEuCS8v3m5b62rNl+M3BszfK7gDeBoUATMLuNNvpA+X4icGfNthWA54D3Ufwxf6ZV3q8DF5bvZwL71Ww7qvW+WuXNVumPBW4u348DZgErlMtTgE+1U87nys8natbdDRzWTvqrgC+X738O/LiddM3Aj8r2Obhm/deAX7ZKeyNweE2+U1od1w3l+1NbnTerA2/UtP+twLeB9es8v1s+/6HA8PJcW7Vm+8HA5Jp2eqJm22pl3nd04Twb2qrd2yyvt7/XvnwNpJc9eFLvOTCL3rGVgeOAP0fEOyh6HVYCnq5J+zRF71SLc4EdKYKYF1uVO6vlTWYuAF6i6JWpVc8+OrIx8FJmLmxrv+2s27iN/bUEAPWoPa7FwOyyzM2AjcthyflRDCl/o6bcjVvVo7YOne6rTL9xud+7gFeBvSJiW4pg+ZoOynk2M7OtsiJi/4i4sxz2nQ8cQPG5AGwK/G8H5R4CPEsxtN9iM+CTrdrhvRRzPFv8reb9Qop/AKBVG2Xmq0DtefUF4J3AIxFxT0R8pIO6tbYZsCLwXE29fk7Ri7hMvWrOqTWo/zxrrb3yJJUM8KRelplvZebvKXra3gvMpejZqp07N5LiDzrl3KWfUwzhHRPL3tJjydW4EbEGxXDdnFZpOtwHRY9HR54DhpXDy8vst/bwat7PaWN/iyguMHmVoqelpd5DgNbz2mqPawWKIcQ5FH/wn8zMdWpea2bmATV1ra3byE6OrfWxjGTp9ruIYpj2MOCKLOZQtmeTVkODI4E5EbEy8Dvgh8DwMtCfBLSknUUxFNqeiRSf4aUtc9nKPL9s1Q6rZ+YPOiinxVJtVH6u67UsZ+bjmXkwRVB2OnBFRKxeR7kt9XqdovevpV5rZeYOddaro/Oss/NUUjsM8KReFoXxwLrAw5n5FsUcp+9FxJpRXCTxfymGpqDonYJiLt4PgYtr/shDcYHAeyNiJYq5eHdl5lK9HnXs4+/AiLKMZWTm0xTDkxMjYqVycvtHOznUXwP/Vk6aXwP4PvCbzFwEPAasEhEfjogVgVMoejZr7RoRH4/iitwTKYKGOymGPV+JiK9FcUHFkIjYMSJaLqa4HPh6RKwbESOA4zupJ8BXyvSbAl8GflOz7ZcUc/QOpQiyO7IhcEI5V/CTFPMRJ1H0nq4MvAAsKi8C2Lcm3/nAERHx/igu8Nik7DFs8SbwSYqh1F+WAe8lwEcj4kNlG6wSxcUrtXPp2nMF8JGa8+Y71Pz+j4hDI2KDsud0frn6rTrKJTOfA24C/r+IWKs8nq0iYq868nZ2nr0ALKaY0ympCwzwpN7zh4hYALwCfI9irtSMctvxFL1aM4HbKCaaXxARu1IEYp8tg7TTKXoxTq4p91KKCf0vAbtSDOe1pc19lNtuAWYAf4uIue3kPwTYg2Io7z8ogqDXOzjeCyiCo1uBJ4F/lnUgM1+mmBN2HkUv4qsUQ7C1rqa4GGUeRe/ZxzPzzbIdPgqMKcudW5azdpnv2xRDo09SBBq/7KCOtfuaSnGRynUUARdlXWcD91K0+186KecuYJuyTt8DDsrMFzPzH8AJFMHnPIqLH5YM9Wbm3ZQXXgAvU1xMsdTV0Jn5BvBxiiDyAop2G0/xD8ALFD1nX6GO3+PlefclinPgubJOte2/HzCjPF/PACZ00nPZ2mcpgtqHyrKvYOmh4460e56Vw6/fA/5aDv++uwt1kga1WHr6iKT+LCJ+QXEBwSkN2PdvgEcy81u9UPZEYOvMPLSztH0hIi4A5jSinQe73jzPpMHEHjxJbYqI3cqhthWiuEfbeIorQSutvD3Jx6np1VPvGaznmdTbDPAktecdFLfeWAD8BDgmM+9raI16WUR8F3gQ+K/MfLLR9WmkiDgkipsLt37N6Dx3lwy680zqCw7RSpIkVYw9eJIkSRVjgCdJklQxBniSJEkVY4AnSZJUMQZ4kiRJFWOAp26JiKci4gPl+29ExHl9sM9VI+IPEfFyRPy2jvQzIqKpt+sliIjmiDiyfH9IRNxUsy3beJ5uT+57ZHn7jiGdpx74+vK8Lh+F1vqJI93K24jfGdJgNrTRFdDAl5nfb3lf3iT2SWDF8hmkPekgYDiwXj1l1/mwc/WwzPwV8KveKj8ingKOzMw/lft7Blijt/bXV+p9SkkVzuva3xmDVRmkX5KZ9TxLuE/157qpfvbgaSDZDHisJwLH8oH2/UZ/q0+j2A7ts22Wn22owcQAb5CLiK9FxLMR8Y+IeDQi3l+unxgRV0TEb8pt90bE6HbKmBgRl5SLt5Y/55fDZnv0UD2/DZwKfLos9wvl441uiYgXI2JuRPwqItapyVM7JNRyPJdExCvA57pRh89FxF8j4sflg89nRsT/KdfPiojnI+LwmvQrR8QPI+KZiPh7RJwTEauW25oiYnbZ/n8DLiyHoC+KiHkR8XBEfLXVENfGEfG7iHghIp6MiBO6254dHOOwiLgwIuaU9biqXL9uRFxb7nte+b7N/+7L9rit1eoDyvaaGxH/FREr1KRtadOXgIkdfa4R8UtgJPCH8jz4akRsXg4DD61pp2si4qWIeCIi/rWmbhMj4vKIuLg8r2dExNjlaK/miPiPiLi9rM8fImK9ss6vRMQ9Za92S/ptI+KPZd0ejYhPleuPAg4BvtpSTrn+qfIcmQ68GhFDW53XQ6IY7vzf8nimRsSm3T2eDo7z/5Xn93MRcUTN+nbP8U7KW/I7o+bzO7wsZ25EfLMmbbe/F9GF730Uj0o7uWzLF8vzZFi57WcRcUVN2tMj4uYodPjdiDa+UxGxOnA9sHG8/YSQjQdi3dSPZaavQfoC3gXMAjYulzcHtirfTwTepBgWXRE4ibeHXgGeAj5Qk/aSmjISGNrBfj8DzO/gNbKdfEv2Uy5vDXwQWBnYgCK4/O+a7a3r+CZwIMU/Nqt2o70+BywCjgCGAP8BPAOcVdZhX+AfwBpl+v8GrgGGAWsCfwBOK7c1lWWdXuZdFfgB8GdgXWAEMJ1iyI6yzlMpgtyVgC2BmcCH2qnryR21cQfHeB3wm7IOKwJ7levXAz4BrFYey2+Bq2ryNVMMm7a002012xKYXLbDSOCxVmkXAcdTTBlZtSufa1vnXNmGZwOrAGOAF4D315wH/wQOKD/D04A7l+M71Aw8AWwFrA08VB7fB8rjuRi4sEy7OsX37Yhy2y7AXGCHcvsvgP9oVf5TwDRgU8pzlqXP668AD1B8lwMYTTGFoa26tns+ACe3k6ep/Hy+U54PBwALgXXrPMdnd/B9bP0743/Kz3808DqwXbm9298LuvC9B04E7iz3sTLwc+DX5bbVys/1c8D7ys9tRJ3fjfa+U0u1TyfnWb+tm6/++2p4BXw18MMv/pA+T/HHaMVW2yZS84ev/OX4HPC+crmzX9btBnjLUd8l+2ln+4HAfTXLret463Lu/3PA4zXLO5XHOrxm3YsUQUUAr1IGzOW2PYAny/dNwBvAKjXblwrYgCN5+w/ZOOCZVvX5OmXw0EPtuxGwmPKPdydpxwDzapab6TjA269m+Vjg5pq0z3Syr3Y/19bnHEUg9BawZs3204Bf1JwHf6rZtj3w2nK0WTPwzZrl/w+4vmb5o8C08v2ngb+0yv9z4Fvl+1/QdoD3+TbWtZzXjwLje+ocaOP4moDXqPk+U/zOeHed53hXArwRNWnvBiYs7/eCLnzvgYcp/xGo+T68ydv/OOwOvAQ8DRxcz3eDDr5TrdtnoNbNV/99OR9hEMvMJyLiRIpfgjtExI3A/83MOWWSWTVpF5fDIv2mqz4iNqR4OPn7KP47XQGY10GWWe1tiIiRFL0vAGRme5P2/17z/rUybet1a1D0PK0GTI2IJbuh6DVq8UJm/rNmeeNWdax9vxnFkMn8mnVDgL+0U8/u2BR4KTOXacOIWA34MbAfxX/7AGtGxJDMfKuOsmuP5WmWPo+W+ly68bnW2rg8hn+02l/tMOzfat4vBFaJiKHZam5nRHwD+Ea5eElmHt3OPlt//m2dD1B8huNafYZDgV+2fzhAB+ctxWf2v53kX14vtmqbhdR/jndF68+lpd2W93vRUfvV2gy4MiIW16x7i+LCrmcz8+6ImAlsCFzekqCj7wYdfKe6qD/XTf2Uc/AGucy8NDPfS/ELJCmGDFssmcsTxZypEcAcOpad7TOK22gs6OA1ss7qn1bub1RmrgUcSvEHpst1y8xnMnONlled++/IXIo/7jtk5jrla+1WZbeuz3MUbdyidi7VLIqekXVqXmtm5gFt7TyKeVnttnE7dZ4FDIuaeYw1/h/FMOC4sq33bNlVO2W1VnssI1n6PGrdDp19rh2dY3MojmHNVvt7ts56vr2TzO/XnBPtBXddMQv4c6vPcI3MPKZll+1VpZMyt6pn5518577ReQnLqOcc7wnL+73o9HdSTVn7typrlcx8FiAivkQxPDoH+GpNvo6+Gx19p+qtV3+vm/opA7xBLCLeFRH7RMTKFPOSXqP4r7DFrhHx8Sgmr59IMS/mzk6KfYGi23/L9hJk5q9qg6k2Xs/UeQhrAgsoLujYhGI+Ur+QmYsp5hT9uOyRIiI2iYgPdZDtcuDr5cToTYDjarbdDbwSxYT7VaOYXL9jROzWzv6/31Ebt5PnOYrJ1WeXdVgxIlr+IKxJcX7MLyd3f6sLzQHwlbLMTYEvU8z7aU9nn+vfaef8ysxZwO3AaRGxSkSMAr5AL962pQuuBd4ZEYeVbbtiROwWEduV29s9rg6cB3w3IrYpJ9WPioj12krYyXeuy7ct6eY53h099r3oxDnA9yJiM4CI2CAixpfv30kx5/ZQ4DCKi2HGlPna/W508p36O7BeRKw9wOumfsoAb3BbmWIC81yK4ZENeXtICuBqinlD8yh+cXw8M9/sqMDMXAh8D/hrFFeavrs3Kl76NsVE9ZcpJgv/vhf31R1fo5iAf2cUV/D9ieK/6fZ8B5hNcTHLn4ArKIJqymHQj1LMoXmS4jM7j2Jif086jGJuzyMUc61OLNf/N8UE+LkUQf4NXSz3aorJ8NMoPqvzO0jb2ed6GnBKeX6d1Eb+gynmdc0BrqSY4/bHLta3x5XDxvsCEyjq9jfevsgGijbZvjyuq+os9kcUAdBNwCtlGZ1exdqDunqOd0dffS/OoLhg5KaI+AfFeT6u/Af3EuD0zLw/Mx+n+D35y/Kf4/+m4+9Gm9+pzHwE+DUws/zMO5r+0p/rpn4qMu2J1bIiYiKwdWYe2ui6DFYRcQzFRPO9Gl0Xqb/weyHVxx48qZ+IiI0i4j1R3PPqXRTzZ65sdL2kRvJ7IXWPAZ7Uf6xEcduMfwC3UAxrnt3QGkmN12Pfi4i4vgcvMulR/bluGpgcopUkSaoYe/AkSZIqpl/e6Hj99dfPzTffvNHV6LZXX32V1VdfvdHVGLRs/8ay/RvL9m8s27+xBnr7T506dW5mbtATZfXLAG/zzTdnypQpja5GtzU3N9PU1NToagxatn9j2f6NZfs3lu3fWAO9/SPi6Z4qyyFaSZKkijHAkyRJqhgDPEmSpIqpK8CLiP0i4tGIeCIiTm5j+/iImB4R0yJiSkS8t968kiRJ6lmdBngRMQQ4C9gf2B44OCK2b5XsZmB0Zo4BPk/xLMB680qSJKkH1dODtzvwRGbOzMw3gMuA8bUJMnNBvn3H5NWBrDevJEmSelY9t0nZBJhVszwbGNc6UUT8C3AasCHw4a7kLfMfBRwFMHz4cJqbm+uoWv+0YMGCAV3/gc72byzbv7Fs/8ay/RvL9n9bPQFetLFumeebZeaVwJURsSfwXeAD9eYt858LnAswduzYHMj3sRno9+EZ6Gz/xrL9G8v2byzbv7Fs/7fVM0Q7G9i0ZnkEMKe9xJl5K7BVRKzf1bySJElafvUEePcA20TEFhGxEjABuKY2QURsHRFRvt8FWAl4sZ68kiRJ6lmdDtFm5qKIOA64ERgCXJCZMyLi6HL7OcAngM9GxJvAa8Cny4su2szbS8ciSZIk6nwWbWZOAia1WndOzfvTgdPrzStJkqTe45MsJEmSKqauHjx1Ipa+WLip9fZs88JhSZKkXmGA1xNaB3ARBnWSJKlhHKKVJEmqGAM8SZKkijHAkyRJqhgDPEmSpIoxwJMkSaoYAzxJkqSKMcCTJEmqGAM8SZKkijHAkyRJqhgDPEmSpIoxwJMkSaoYAzxJkqSKMcCTJEmqGAM8SZKkijHAkyRJqhgDPEmSpIoxwJMkSaoYAzxJkqSKMcCTJEmqGAM8SZKkijHAkyRJqhgDPEmSpIoxwJMkSaoYAzxJkqSKMcCTJEmqGAM8SZKkijHAkyRJqhgDPEmSpIoxwJMkSaoYAzxJkqSKMcCTJEmqGAM8SZKkijHAkyRJqpihja6A1JmIruZo6vI+MrucRZKkfssAT/1eV4OvCAM2SdLg5hCtJElSxRjgSZIkVYwBniRJUsUY4EmSJFWMAZ4kSVLF1BXgRcR+EfFoRDwRESe3sf2QiJhevm6PiNE1256KiAciYlpETOnJykuSJGlZnd4mJSKGAGcBHwRmA/dExDWZ+VBNsieBvTJzXkTsD5wLjKvZvndmzu3BekuSJKkd9fTg7Q48kZkzM/MN4DJgfG2CzLw9M+eVi3cCI3q2mpIkSapXPTc63gSYVbM8m6V751r7AnB9zXICN0VEAj/PzHPbyhQRRwFHAQwfPpzm5uY6qtY/NcGArv/A12T7N9CCBQts/way/RvL9m8s2/9t9QR4bT0oqs3nBETE3hQB3ntrVr8nM+dExIbAHyPikcy8dZkCi8DvXICxY8dmU1NTHVXrvwZ6/Qc6279xmpubbf8Gsv0by/ZvLNv/bfUM0c4GNq1ZHgHMaZ0oIkYB5wHjM/PFlvWZOaf8+TxwJcWQryRJknpJPQHePcA2EbFFRKwETACuqU0QESOB3wOHZeZjNetXj4g1W94D+wIP9lTlJUmStKxOh2gzc1FEHAfcCAwBLsjMGRFxdLn9HOBUYD3g7IgAWJSZY4HhwJXluqHApZl5Q68ciSRJkoD65uCRmZOASa3WnVPz/kjgyDbyzQRGt14vSZKk3uOTLCRJkirGAE+SJKliDPAkSZIqxgBPkiSpYgzwJEmSKsYAT5IkqWIM8CRJkirGAE+SJKliDPAkSZIqxgBPkiSpYgzwJEmSKsYAT5IkqWIM8CRJkirGAE+SJKliDPAkSZIqxgBPkiSpYoY2ugKS+reIruZo6vI+MrucRZLUAQM8SR3qavAVYcAmSY3mEK0kSVLFGOBJkiRVjAGeJElSxRjgSZIkVYwBniRJUsUY4EmSJFWMAZ4kSVLFGOBJkiRVjDc6lqR+zCeJSOoOAzxJ6sd8koik7nCIVpIkqWIM8CRJkirGAE+SJKliDPAkSZIqxgBPkiSpYgzwJEmSKsYAT5IkqWIM8CRJkirGAE+SJKlifJKFJEnt8FFxGqgM8CRJaoePitNA5RCtJElSxRjgSZIkVYwBniRJUsUY4EmSJFVMXQFeROwXEY9GxBMRcXIb2w+JiOnl6/aIGF1vXkmSJPWsTgO8iBgCnAXsD2wPHBwR27dK9iSwV2aOAr4LnNuFvAPPsGHFpVLtvaD9bcOGNbbukiSp8urpwdsdeCIzZ2bmG8BlwPjaBJl5e2bOKxfvBEbUm3dAmjevuA6+nVfz5Mntb583r/PyJUmSlkM998HbBJhVszwbGNdB+i8A13c1b0QcBRwFMHz4cJqbm+uoWmM0QYf1W7BgQbvbO8urntBkGzeU7d9Ytn9j2f49ae+9m7qYo6vpYfLk5i7nGQgiO7kjY0R8EvhQZh5ZLh8G7J6Zx7eRdm/gbOC9mfliV/LWGjt2bE6ZMqVbB9QnOrmTZXNzM01NTd3Kq+VnEzeW7d9Ytn9j2f6NNdDbPyKmZubYniirnh682cCmNcsjgDltVGoUcB6wf2a+2JW8kiRJ6jn1zMG7B9gmIraIiJWACcA1tQkiYiTwe+CwzHysK3klSZLUszrtwcvMRRFxHHAjMAS4IDNnRMTR5fZzgFOB9YCzo7iKdFFmjm0vby8diyRJkqhviJbMnARMarXunJr3RwJH1ptXkiRJvccnWUiSJFWMAZ4kSVLFGOBJkiRVjAGeJElSxRjgSZIkVYwBniRJUsUY4EmSJFWMAZ4kSVLF1HWjY6knDRsG8+b17j6KB6r0jnXXhZde6r3yJUlaXvbgqc/NmweZvfeaPLm5V8vv7eBUkqTlZQ+eJPUhe7Al9QV78CSpD9mDLakvGOBJkiRVjAGeJElSxRjgSZIkVYwXWUiDjJP8Jan67MGTBhkn+WswGzas+Aekt17Qu+UPG9bY9tPAYYAnSRo0/AdHg4UBniRJUsUY4EmSJFWMAZ4kSVLFGOBJkiRVjAGeJElSxRjgSZIkVYwBniRJUsUY4EmSJFWMAZ4kSVLFGOBJkiRVjAGeJElSxRjgSZIkVYwBniRJUsUY4EmSJFWMAZ4kSVLFGOBJkiRVjAGeJElSxQxtdAUkSdLgMGwYzJvXu/uI6L2y110XXnqp98rvSfbgSZKkPjFvHmT23mvy5OZeLb+3g9OeZIAnSZJUMQZ4kiRJFWOAJ0mSVDEGeJIkSRVjgCdJklQxBniSJEkVU1eAFxH7RcSjEfFERJzcxvZtI+KOiHg9Ik5qte2piHggIqZFxJSeqrgkSZLa1umNjiNiCHAW8EFgNnBPRFyTmQ/VJHsJOAE4sJ1i9s7MuctZV0mSJNWhnh683YEnMnNmZr4BXAaMr02Qmc9n5j3Am71QR0mSJHVBPQHeJsCsmuXZ5bp6JXBTREyNiKO6UjlJkiR1XT3Pom3rqW7ZhX28JzPnRMSGwB8j4pHMvHWZnRTB31EAw4cPp7m5uQu76FtN0GH9FixY0O72zvIODk292gYdtX/P6N369z7bv7Fs/8ay/RvL9u8rkdlxrBYRewATM/ND5fLXATLztDbSTgQWZOYP2ymrw+0txo4dm1Om9OPrMSKKh9K1o7m5maampm7lHQx6uwk6bP8eMNA/Qtu/sWz/xrL9G8v276z8mJqZY3uirHqGaO8BtomILSJiJWACcE09hUfE6hGxZst7YF/gwe5WVpIkSZ3rdIg2MxdFxHHAjcAQ4ILMnBERR5fbz4mIdwBTgLWAxRFxIrA9sD5wZUS07OvSzLyhV45EkiRJQH1z8MjMScCkVuvOqXn/N2BEG1lfAUYvTwUlSZLUNT7JQpIkqWIM8CRJkirGAE+SJKliDPAkSZIqxgBPkiSpYgzwJEmSKsYAT5IkqWIM8CRJkirGAG8AyUxOOOEEtt56a0aNGsW9997bZronn3yScePGsc022/DpT3+aN954A4B58+bxL//yL4waNYrdd9+dBx9c+qlxb731FjvvvDMf+chHev1YJElS7zHAG0Cuv/56Hn/8cR5//HHOPfdcjjnmmDbTfe1rX+Pf/u3fePzxx1l33XU5//zzAfj+97/PmDFjmD59OhdffDFf/vKXl8p3xhlnsN122/X6cUiSpN5lgNdAJ598Mttttx0bbLABEcEqq6zSYfqrr76az372s0QE7373u5k/fz7PPffcUmkyk1tuuYWDDjoIgMMPP5yrrroKgIceeoj3v//9AGy77bY89dRT/P3vfwdg9uzZXHfddRx55JE9fJSSJKmvGeA1yF//+leuv/567r33Xp555hlGjRrFnXfeCcCpp57KNddcs0yeZ599lk033XTJ8ogRI3j22WeXSvPiiy+yzjrrMHTo0GXSjB49mt///vcA3H333Tz99NPMnj0bgBNPPJH//M//ZIUVPCWW1/IOpQM0NzczZswYdthhB/baay8A/vnPf7L77rszevRodthhB771rW/1yfFIkgYe/5o3yN13382BBx7Iqquuyqqrrsr48eOZPHkyAN/5znf42Mc+tkyezFxmXUTUnebkk09m3rx5jBkzhjPPPJOdd96ZoUOHcu2117Lhhhuy66679sShDXrLO5Q+f/58jj32WK655hpmzJjBb3/7WwBWXnllbrnlFu6//36mTZvGDTfcsOSfAkmSahngNcjQoUNZvHjxkuXFixcv6XVrz4gRI5g1a9aS5dmzZ7PxxhsvlWb99ddn/vz5LFq0aJk0a621FhdeeCHTpk3j4osv5oUXXmCLLbbgr3/9K9dccw2bb745EyZM4JZbbuHQQw/tqUMd8FoPpUPvDqVfeumlfPzjH2fkyJEAbLjhhkARqK+xxhoAvPnmm7z55pvLBPiSJIEBXsM0NTVx1VVXsXDhQl599VWuvPLKJUNx7fnYxz7GxRdfTGZy5513svbaa7PRRhstlSYi2HvvvbniiisAuOiiixg/fjxQ9Ay1DAOed9557Lnnnqy11lqcdtppzJ49m6eeeorLLruMffbZh0suuaQXjnrgaWsoHXp3KP2xxx5j3rx5NDU1seuuu3LxxRcvyffWW28xZswYNtxwQz74wQ8ybty4nj7kAW95h8ibm5tZe+21GTNmDGPGjOE73/nOkjw//vGP2WGHHdhxxx05+OCD+ec//9knxyRJXWWA1w1nH7ghO12005LXjBdnMOPFGUuWj3/6eM6edjYA+1y+z5L1n/rDp5aUsdNOO3H00Uczbtw4xo0bxxe/+MUyeGg/cDjggAPYcsst2XrrrfnXf/1Xzj777KW2zZkzB4DTTz+dH/3oR2y99da8+OKLfOELXwDg4YcfZocddmDbbbfl+uuv54wzzui1NqqKtobSoXeH0hctWsTUqVO57rrruPHGG/nud7/LY489BsCQIUOYNm0as2fP5u67717mVjda/iFygPe9731MmzaNadOmceqppwJF4P6Tn/yEKVOm8OCDD/LWW29x2WWX9ckxSVJXdTwmqDYde9XzHHvl35dZ/8DhDwBFD0DTmCYAbvnULa1Svf2H/ktf+hJf+tKXlimntsdgqZwRnHXWWW1umzRp0pL3W265JXffffcyafbYYw8ef/zxNvO3aGpqoqmpqcM0g0lbQ+mdfW26OpQ+dOjQpdKMGDGC9ddfn9VXX53VV1+dPffck/vvv593vvOdS/Kvs846NDU1ccMNN7Djjjv2wJH2XyeffDJXX301c+fOZe7cucDKQPs9Z+0Nkdf2drcMkV966aVAMUQ+ceLEdoPBFosWLeK1115jxRVXZOHChct8rpLUX9iDJ3WgraF06N2h9PHjx/OXv/yFRYsWsXDhQu666y622247XnjhBebPnw/Aa6+9xp/+9Ce23XbbHj/m/qQRQ+QAd9xxB6NHj2b//fdnxowZAGyyySacdNJJjBw5ko022oi1116bfffdt6cPecDrzSHy+fPnc9BBB7Htttuy3Xbbcccdd/TJMUkDkT146nMbHng2O130syXLl32kGOaacO2EJeuOGX0Mx445ln0u34cXXnsBgO2GbcflH72cibdP5HeP/25J2ps/eTMPvfgQx99y/JJ1pz52Kp985yfZ6aKdlqzba8Re/PT9P+W4m4/jz7P/vGT9A4c/wG8f+y3fuePtPyRn7nMm26+3PZ+59zO8OOZFhr1rGGutuBannHgKp1z4UrGPU09l7NixywzTHnDAAUyaNImtt96a1VZbjQsvvHCpbeeddx4bb7wxp59+OhMmTOCUU05h5513XjKUvt1227HffvsxatQoVlhhBY488kh23HFHpk+fzuGHH85bb73F4sWL+dSnPlX5p47UDpFDEfxOnz4ZGNNuT/fyDpHvsssuPP3006yxxhpMmjSJAw88kMcff5x58+Zx9dVX8+STT7LOOuvwyU9+kksuucQLklqpHSK/6667OOaYY7jrrruWSdcyRD5hwgSOPvpozj///CU9qO973/u49tprl8nz5S9/mf32248rrriCN954g4ULF/b68UgDVmb2u9euu+6a/Rp0uHny5MndzjsY9HYTdNj+PWCgf4QDqf1/8pOf5CmnnLJk+Zvf/GbCTzrMc9RRR+Wll166ZPmd73xnzpkzZ6k0ixcvzvXWWy/ffPPNzMy8/fbbc999922zvM022yxfeOGFvPzyy/Pzn//8kvUXXXRRHnPMMV0+poHU/pmZX/va13LbbbfN9ddfP4GElTtMv7ztP3ny5Pzwhz+8TLkvv/xybr755rl48eLlOp6B1v6tdVb/xYsX5/HHH59bbbVV7rTTTjl16tQ2082cOTN333333HrrrfNTn/pUvv7665lZ1H+ttdbK0aNH5+jRo/Pb3/72kjzz5s3LT3ziE/mud70rt91227z99tt7vP7Lq9Htv/zlMyV7KJZyiFZSv9WIIfK//e1vS3r47r77bhYvXsx6663HyJEjufPOO1m4cCGZyc0331z5R/v1pyHymTNnssEGG3DEEUew8847c+SRR/Lqq6/29CEPeL11kRG83YP6yCOPcP/991f+/O+OXP4b3a8ZES9HxLTyteQDiIinIuKBcv2UzupigCcNMsUQeftXge900U4dXgU+8faJS6V9fuHzNM9qXuoq8t8+VtycuTbdcTcfB8BxNx+31HqA3z7226XWNc9q5vmFzy81RL7FTlvwxS9+kTXHvD1E3htXm19xxRXsuOOOjB49mhNOOIHLLruMiGDcuHEcdNBB7LLLLuy0004sXryYo446quc/oH6kEVeRtwyR33///Rx//PEceOCBQHGBy7333ssxxxzDfffdx+qrr84PfvCD5TzC/q+v78PZnldeeYVbb711yfdkpZVWYp111unuYVVWTwTYwF8yc0z5aj0XZe9y/dhOK9NTXYE9+XKIttrsom8sGPivgWwgnf/9aYj8ueeey80222zJ+ltvvTUPOOCArh7SgGr/2267LUeNGpULFy7MhQsX5qhRoxLuy8zMf//3f8+rr756mTwf/vCH8y9/+cuS5X322SfvueeepdK88MILudVWWy1ZfuaZZ3KHHXZYUv9hw4blqFGjcr/99ssHH3wwMzPvu+++3G233fLwww/PMWPG5Be+8IVcsGBBl49pILV/Zt9PUQAeBa7NNmIj4Clg/ba2tfWyB08ahHoz/Jo8ublXy1ff6U9D5O94xzvYdNNNefTRRwG4+eab2X777Xv4iPsXe1Abq1FTFIA9IuL+iLg+InaoWZ/ATRExNSI6HT7wKlo1RO8+YaupNwuXlotXkXd8FfkVV1zBz372M4YOHcqqq666ZIgc4Mwzz+SQQw7hjTfeYMstt1yq7CpqxH0411prrSXpDjjgAI499ljmzp3LiBEjGDFixJKn5xx00EGVD/AacRU/8Cqwa2YuiIgDgKuAbcpt78nMORGxIfDHiHgkM29t9wDq7erry5dDtNU20LroWxvoH6Ht31i2f2MNpPafPn167rjjjvnqq6/mggULcvvtt0+4v8M81157be633365ePHivOOOO3K33XZrM91BBx2Uv/71rzMz84tf/GKeddZZmZn53HPPLblS+a677spNN910yfJ73/vefOSRRzIz81vf+laedNJJXT6mgdT+jZiiQKuraGlnWBaYCJzUen3tyx48SdKgYQ+qPaj1ampq4jOf+Qxf//rXycxyisKvO8zzsY99jJ/+9KdMmDCBu+66q9MpChMmTFhqigIwNCIiMzMidqe4GPbFiFgdWCEz/1G+3xdouxuxZT/ZDye1jB07NqdM6fQK4MaJ6HAyUHNzc/uP++ok72DQ203QYfv3gIH+Edr+jWX7N5bt31jD/+VsNjywlwPsPXomwH7/b9/Pi396kZeaX6oJsEfxyn1N7QbYmclxxx3HDTfcsCTAHju2uOC1NsCeOXMmEyZM4KWXXmLnnXfmkksuYeWVVyYingEWAIuA14D/m5m3R8SWwJXlboYCl2bm9zpqawO87jDAWy7+gm0s27+xbP/Gsv0by/bvrPyYmvXcAqUOXkUrSZJUMc7Bk6Q+5lXkjWX7azCwB0+S+lhv3ifQ+xB2zvbXYGCAJ0mSVDEGeJIkSRVjgCdJklQxBniSJEkVY4AnSZJUMd4mpbs6uM6+qe9qIUmStAwDvO5anidZSJI0SHkfwr7hEK0kSeoz3oewbxjgSZIkVYwBniRJUsUY4EmSJFWMAZ4kSVLF1BXgRcR+EfFoRDwRESe3sX3biLgjIl6PiJO6kleSJEk9q9MALyKGAGcB+wPbAwdHxPatkr0EnAD8sBt5JUmS1IPq6cHbHXgiM2dm5hvAZcD42gSZ+Xxm3gO82dW8kiRJ6ln13Oh4E2BWzfJsYFyd5dedNyKOAo4CGD58OM3NzXXuou81QYf1W7BgQbvbO8s7ODT1aht01P49o3fr3/ts/8ay/RvL9m8s27+vRHZy576I+CTwocw8slw+DNg9M49vI+1EYEFm/rCreWuNHTs2p0yZ0o3D6SMRy/cki4F2t8Qe1ttN0GH794CB/hHa/o1l+zeW7d9Ytn9n5cfUzBzbE2XVM0Q7G9i0ZnkEMKfO8pcnryRJkrqhngDvHmCbiNgiIlYCJgDX1Fn+8uSVJElSN3Q6By8zF0XEccCNwBDggsycERFHl9vPiYh3AFOAtYDFEXEisH1mvtJW3l46FkmSJFHfRRZk5iRgUqt159S8/xvF8GtdeSVJktR7fJKFJElSxRjgSZIkVYwBniRJUsUY4EmSJFWMAZ4kSVLFGOBJkiRVjAGeJElSxRjgSZIkVYwBniRJUsUY4EmSJFWMAZ4kSVLFGOBJkiRVjAGeJElSxRjgSZIkVYwBniRJUsUY4EmSJFWMAZ4kSVLFGOBJkiRVjAGeJElSxRjgSZIkVYwBniRJUsUY4EmSJFWMAZ4kSVLFGOBJkiRVjAGeJElSxRjgSZIkVYwBniRJUsUMbXQFJEnS4BHRm6U39WbhrLturxbfowzwJElSn8js3fIjen8fA4UBnhrC/+AkSeo9Bnjqc/4H13gG2I1l+zeW7a/BwABPGmQMsBvL9m8s21+DhVfRSpIkVYwBniRJUsUY4EmSJFWMAZ4kSVLFeJFFd3VwGVZTR/m8BEqSJPUyA7zu6OwSKS+jkiRpuXXnljZdzVPVP9cO0UqSpH4ps2uvyZObu5ynqgzwJEmSKsYAT5IkqWIM8CRJkirGAE+SJKli6grwImK/iHg0Ip6IiJPb2B4R8ZNy+/SI2KVm21MR8UBETIuIKT1ZeUmSJC2r09ukRMQQ4Czgg8Bs4J6IuCYzH6pJtj+wTfkaB/ys/Nli78yc22O1liRJUrvq6cHbHXgiM2dm5hvAZcD4VmnGAxdn4U5gnYjYqIfrKkmSpDrUc6PjTYBZNcuzWbp3rr00mwDPAQncFBEJ/Dwzz21rJxFxFHAUwPDhw2lubq6n/v1SEwzo+g98TbZ/Q9n+jWX7N5bt30gLFiyw/UuRndzlLyI+CXwoM48slw8Dds/M42vSXAeclpm3lcs3A1/NzKkRsXFmzomIDYE/Asdn5q0d7XPs2LE5ZcoAnq7nkywayuZvLNu/sWz/xrL9G6u5uZmmpqZGV6PbImJqZo7tibLqGaKdDWxaszwCmFNvmsxs+fk8cCXFkK8kSZJ6ST0B3j3ANhGxRUSsBEwArmmV5hrgs+XVtO8GXs7M5yJi9YhYEyAiVgf2BR7swfpLkiSplU7n4GXmoog4DrgRGAJckJkzIuLocvs5wCTgAOAJYCFwRJl9OHBlFE/+HQpcmpk39PhRSJIkaYl6LrIgMydRBHG1686peZ/Al9rINxMYvZx1lCRJUhf4JAtJkqSKMcCTJEmqGAM8SZKkiqlrDp4kSYNRcY1g7+bxvnnqDfbgSZLUjsyuvSZPbu5yHqk32IMnSf2YPUiSusMePEnqx+xBktQdBniSJEkVY4AnSZJUMQZ4kiRJFWOAJ0mSVDEGeJIkSRVjgCdJklQxBniSJEkV442OJXXIG+1K0sBjD56kDnmjXUkaeAzwJEmSKsYAT5IkqWIM8CRJkirGAE+SJKliDPAkSZIqxgBPkiSpYgzwJEmSKsYAT5IkqWIM8CRJkirGAE+SJKliDPAkSZIqxgBPkiSpYgzwJEmSKsYAT5IkqWKGNroClRDR8brMvquLJEka9OzB6wmZS72aJ09eep0kSVIfMsCTJEmqGAM8SZKkinEOnvq9tqY49nQeR9IlSVViD576vVZTHDt9TZ7c3OU8kiRViQGeJElSxRjgSZIkVYwBniRJUsUY4EmSJFWMAZ4kSVLFGOBJkiRVjAGeJElSxdQV4EXEfhHxaEQ8EREnt7E9IuIn5fbpEbFLvXklSZLUszoN8CJiCHAWsD+wPXBwRGzfKtn+wDbl6yjgZ13IK0mSpB5UTw/e7sATmTkzM98ALgPGt0ozHrg4C3cC60TERnXmlSRJUg+q51m0mwCzapZnA+PqSLNJnXkBiIijKHr/GD58OM3NzXVUrX9asGDBgK7/QGf7N5bt31i2f2PZ/o1l+7+tngCvrce2t356Z3tp6slbrMw8FzgXYOzYsdnU1FRH1fqn5uZmBnL9Bzrbv7Fs/8ay/RvL9m8s2/9t9QR4s4FNa5ZHAHPqTLNSHXklSZLUg+oJ8O4BtomILYBngQnAZ1qluQY4LiIuoxiCfTkzn4uIF+rIu4ypU6fOjYinu3Ac/c36wNxGV2IQs/0by/ZvLNu/sWz/xhro7b9ZTxXUaYCXmYsi4jjgRmAIcEFmzoiIo8vt5wCTgAOAJ4CFwBEd5a1jnxt083j6hYiYkpljG12Pwcr2byzbv7Fs/8ay/RvL9n9bPT14ZOYkiiCudt05Ne8T+FK9eSVJktR7fJKFJElSxRjg9Y5zG12BQc72byzbv7Fs/8ay/RvL9i9FMboqSZKkqrAHT5IkqWIM8CRJkipm0AZ4EbF5RDzYS2U3RcS15fuPRcTJvbEfvS0iNo2IyRHxcETMiIgvN7pOg0lErBIRd0fE/WX7f7vRdRqMImJIRNzX8vtHfScinoqIByJiWkRMaXR9BpuIWCciroiIR8q/A3s0uk6NVtdtUtR9mXkNxY2g1bsWAf8vM++NiDWBqRHxx8x8qNEVGyReB/bJzAURsSJwW0Rcn5l3Nrpig8yXgYeBtRpdkUFq78wcyDfZHcjOAG7IzIMiYiVgtUZXqNEGbQ9eaWhEXBQR08vIf7WIODUi7omIByPi3IgIgIg4ISIeKtNeVq5bPSIuKNPfFxHjW+8gIj4XET8t3/8iIn4SEbdHxMyIOKgm3VfKcqa39H6U5V9X9oo8GBGf7ptmGXgy87nMvLd8/w+KP3KbNLZWg0cWFpSLK5Yvr+DqQxExAvgwcF6j6yL1pYhYC9gTOB8gM9/IzPkNrVQ/MNgDvHcB52bmKOAV4Fjgp5m5W2buCKwKfKRMezKwc5n26HLdN4FbMnM3YG/gvyJi9U72uRHw3rLcHwBExL7ANsDuwBhg14jYE9gPmJOZo8v63NADx1x5EbE5sDNwV4OrMqiUw4PTgOeBP2am7d+3/hv4KrC4wfUYrBK4KSKmRsRRja7MILMl8AJwYdnZcl4df4srb7AHeLMy86/l+0soAq+9I+KuiHgA2AfYodw+HfhVRBxKMRwIsC9wcvlHrRlYBRjZyT6vyszF5dDh8Jpy9gXuA+4FtqUI+B4APhARp0fE+zLz5eU62kEgItYAfgecmJmvNLo+g0lmvpWZY4ARwO4RsWODqzRoRMRHgOczc2qj6zKIvSczdwH2B75U/pOuvjEU2AX4WWbuDLxK0SkzqA32AK/1EFICZwMHZeZOwP9QBG1QDH2cBexKMb9rKBDAJzJzTPkamZkPd7LP12veR83P02rK2Tozz8/Mx8r9PQCcFhGndvdAB4Ny7tfvgF9l5u8bXZ/BqhwaaabogVbfeA/wsYh4CrgM2CciLmlslQaXzJxT/nweuJJiREZ9YzYwu2bU4AqKgG9QG+wB3siaK20OBm4r388te4IOAoiIFYBNM3MyxRDIOsAawI3A8TXz9HbuZj1uBD5f7pOI2CQiNoyIjYGFmXkJ8EM8YdtVfgbnAw9n5o8aXZ/BJiI2iIh1yverAh8AHmlopQaRzPx6Zo7IzM2BCRRTRw5tcLUGjXK+9Jot7ylGZHrlLg1aVmb+DZgVEe8qV70fGPQX2A32q2gfBg6PiJ8DjwM/A9al6DF7CrinTDcEuCQi1qbobftxZs6PiO9SzHuZXgYYT/H2nL26ZeZNEbEdcEcZKy4ADgW2ppjXtxh4Ezime4c5KLwHOAx4oBwyB/hGZk5qXJUGlY2AiyJiCMU/jpdnprfq0GAxHLiy/P09FLg0M50z3beOp5hGtRIwEziiwfVpOB9VJkmSVDGDfYhWkiSpcgzwJEmSKsYAT5IkqWIM8CRJkirGAE+SJKliDPAkSZIqxgBPUq+IiM0j4rWImFa+X+4bv0ZEU0T0+P31IqI5IsZ2Mc8vIuKgXqjLN2ret9tuEfFfEfG3iDipp+sgaeAzwJPUm/63fD6t6veNzpNAZn4FOKeX6yJpgDLAk9RXhkbERRExPSKuiIjVACLi1Ii4JyIejIhzax79t3VE/Cki7o+IeyNiq9rCImK3iLgvIraMiF0j4s8RMTUiboyIjco0zRFxekTcHRGPRcT7yvWrRsRlZV1+A6xarh9S9sw9GBEPRMS/1XNg3dj/ahFxecv+I+KuiBgbET8AVi17PX9VFj8kIv4nImZExE3lo+AkqUMGeJL6yruAczNzFPAKcGy5/qeZuVtm7kgRaLU87u9XwFmZORr4P8BzLQVFxP+h6L0aD8wCzgQOysxdgQuA79Xsd2hm7g6cCHyrXHcMxXOeR5Vpdy3XjwE2ycwdM3Mn4MLODioiVuzG/o8F5pX7/27L/jPzZOC1zByTmYeUabcp22EHYD7wic7qJEmD/Vm0kvrOrMz8a/n+EuAE4IfA3hHxVWA1YBgwIyKaKQKtKwEy858AZefedsC5wL6ZOScidgR2BP5Ybh9CTTAI/L78ORXYvHy/J/CTsuzpETG9XD8T2DIizgSuA26q47je1Y39vxc4o9z/gzX7b8uTmTmtjTIkqV0GeJL6SusHX2dErAKcDYzNzFkRMRFYBYgOynmuTLMzMKdMOyMz92gn/evlz7dY+nfeMg/izsx5ETEa+BDwJeBTwOc7Oqhu7r+j42svf0sZDtFK6pRDtJL6ysiIaAmCDgZuowjUAOZGxBrAQQCZ+QowOyIOBIiIlVvm7FEMU34Y+H5ENAGPAhu0lB0RK0bEDp3U5VbgkDL9jsCo8v36wAqZ+Tvg34Fd6jiu7uz/NorgkYjYHtipZtub5bCvJHWbAZ6kvvIwcHg5HDkM+Flmzgf+B3gAuAq4pyb9YcAJZfrbgXe0bMjMvwMfBc6i6Mk7CDg9Iu4HplHM2evIz4A1yrK/Ctxdrt8EaI6IacAvgK93dlCZ+UY39n82RVA4HfgaMB14udx2LjC95iILSeqyyFxmlEKSlltEbA5cW148oRoRMQRYMTP/WV4dfDPwzjJY7Eo5E4EFmfnDXqimpAHMHjxJveUtYO2yN0xLWw24rezxuxI4phvB3X8BhwKv9kL9JA1w9uBJUgci4izgPa1Wn5GZnd5CRZIaxQBPkiSpYhyilSRJqhgDPEmSpIoxwJMkSaoYAzxJkqSK+f8BluIhvM1Xnk4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"5\" halign=\"left\">min</th>\n",
       "      <th colspan=\"5\" halign=\"left\">max</th>\n",
       "      <th colspan=\"5\" halign=\"left\">median</th>\n",
       "      <th colspan=\"5\" halign=\"left\">average</th>\n",
       "      <th colspan=\"5\" halign=\"left\">random</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>%</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.3</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>4.5</td>\n",
       "      <td>0.4</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.5</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.9</td>\n",
       "      <td>0.1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>19.8</td>\n",
       "      <td>20.0</td>\n",
       "      <td>18.0</td>\n",
       "      <td>11.7</td>\n",
       "      <td>5.0</td>\n",
       "      <td>4.5</td>\n",
       "      <td>0.4</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>5.2</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>7.9</td>\n",
       "      <td>6.0</td>\n",
       "      <td>4.8</td>\n",
       "      <td>3.1</td>\n",
       "      <td>0.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>40</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>30.2</td>\n",
       "      <td>31.0</td>\n",
       "      <td>34.7</td>\n",
       "      <td>41.7</td>\n",
       "      <td>50.0</td>\n",
       "      <td>11.7</td>\n",
       "      <td>6.8</td>\n",
       "      <td>3.0</td>\n",
       "      <td>0.4</td>\n",
       "      <td>0.0</td>\n",
       "      <td>9.8</td>\n",
       "      <td>5.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>0.4</td>\n",
       "      <td>0.0</td>\n",
       "      <td>11.3</td>\n",
       "      <td>10.6</td>\n",
       "      <td>9.9</td>\n",
       "      <td>9.0</td>\n",
       "      <td>6.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>41.7</td>\n",
       "      <td>42.0</td>\n",
       "      <td>44.2</td>\n",
       "      <td>48.8</td>\n",
       "      <td>50.0</td>\n",
       "      <td>18.8</td>\n",
       "      <td>18.2</td>\n",
       "      <td>15.5</td>\n",
       "      <td>8.3</td>\n",
       "      <td>0.0</td>\n",
       "      <td>16.8</td>\n",
       "      <td>13.9</td>\n",
       "      <td>11.2</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>18.0</td>\n",
       "      <td>17.2</td>\n",
       "      <td>16.4</td>\n",
       "      <td>18.6</td>\n",
       "      <td>18.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>49.2</td>\n",
       "      <td>48.5</td>\n",
       "      <td>50.2</td>\n",
       "      <td>50.0</td>\n",
       "      <td>50.0</td>\n",
       "      <td>20.7</td>\n",
       "      <td>20.8</td>\n",
       "      <td>19.2</td>\n",
       "      <td>13.3</td>\n",
       "      <td>5.0</td>\n",
       "      <td>23.3</td>\n",
       "      <td>23.9</td>\n",
       "      <td>23.2</td>\n",
       "      <td>19.2</td>\n",
       "      <td>15.0</td>\n",
       "      <td>22.4</td>\n",
       "      <td>21.6</td>\n",
       "      <td>22.3</td>\n",
       "      <td>21.8</td>\n",
       "      <td>22.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>70</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>53.0</td>\n",
       "      <td>54.4</td>\n",
       "      <td>55.8</td>\n",
       "      <td>54.6</td>\n",
       "      <td>50.0</td>\n",
       "      <td>27.7</td>\n",
       "      <td>28.2</td>\n",
       "      <td>29.3</td>\n",
       "      <td>34.2</td>\n",
       "      <td>30.0</td>\n",
       "      <td>29.3</td>\n",
       "      <td>29.8</td>\n",
       "      <td>33.0</td>\n",
       "      <td>39.2</td>\n",
       "      <td>47.5</td>\n",
       "      <td>26.1</td>\n",
       "      <td>25.1</td>\n",
       "      <td>26.3</td>\n",
       "      <td>26.2</td>\n",
       "      <td>24.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>80</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>96.2</td>\n",
       "      <td>98.0</td>\n",
       "      <td>99.7</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>30.3</td>\n",
       "      <td>31.1</td>\n",
       "      <td>34.7</td>\n",
       "      <td>41.7</td>\n",
       "      <td>50.0</td>\n",
       "      <td>35.2</td>\n",
       "      <td>35.9</td>\n",
       "      <td>40.7</td>\n",
       "      <td>45.4</td>\n",
       "      <td>50.0</td>\n",
       "      <td>35.0</td>\n",
       "      <td>36.8</td>\n",
       "      <td>36.4</td>\n",
       "      <td>36.6</td>\n",
       "      <td>38.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>90</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>32.2</td>\n",
       "      <td>31.5</td>\n",
       "      <td>35.0</td>\n",
       "      <td>42.1</td>\n",
       "      <td>50.0</td>\n",
       "      <td>43.7</td>\n",
       "      <td>43.1</td>\n",
       "      <td>46.3</td>\n",
       "      <td>49.2</td>\n",
       "      <td>50.0</td>\n",
       "      <td>40.3</td>\n",
       "      <td>42.5</td>\n",
       "      <td>43.5</td>\n",
       "      <td>44.4</td>\n",
       "      <td>41.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>100</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>44.8</td>\n",
       "      <td>44.5</td>\n",
       "      <td>47.8</td>\n",
       "      <td>49.2</td>\n",
       "      <td>50.0</td>\n",
       "      <td>52.2</td>\n",
       "      <td>53.6</td>\n",
       "      <td>54.8</td>\n",
       "      <td>54.2</td>\n",
       "      <td>50.0</td>\n",
       "      <td>49.1</td>\n",
       "      <td>49.8</td>\n",
       "      <td>49.9</td>\n",
       "      <td>49.1</td>\n",
       "      <td>48.2</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     min                        max                             median        \\\n",
       "       2    3    4    5    6      2      3      4      5      6      2     3   \n",
       "%                                                                              \n",
       "10   0.2  0.0  0.0  0.0  0.0    1.3    0.0    0.0    0.0    0.0    0.8   0.0   \n",
       "20   0.2  0.0  0.0  0.0  0.0    4.5    0.4    0.0    0.0    0.0    1.5   0.0   \n",
       "30   0.2  0.0  0.0  0.0  0.0   19.8   20.0   18.0   11.7    5.0    4.5   0.4   \n",
       "40   0.2  0.0  0.0  0.0  0.0   30.2   31.0   34.7   41.7   50.0   11.7   6.8   \n",
       "50   0.2  0.0  0.0  0.0  0.0   41.7   42.0   44.2   48.8   50.0   18.8  18.2   \n",
       "60   0.2  0.0  0.0  0.0  0.0   49.2   48.5   50.2   50.0   50.0   20.7  20.8   \n",
       "70   0.2  0.0  0.0  0.0  0.0   53.0   54.4   55.8   54.6   50.0   27.7  28.2   \n",
       "80   0.2  0.0  0.0  0.0  0.0   96.2   98.0   99.7  100.0  100.0   30.3  31.1   \n",
       "90   0.2  0.0  0.0  0.0  0.0  100.0  100.0  100.0  100.0  100.0   32.2  31.5   \n",
       "100  0.2  0.0  0.0  0.0  0.0  100.0  100.0  100.0  100.0  100.0   44.8  44.5   \n",
       "\n",
       "                      average                         random              \\\n",
       "        4     5     6       2     3     4     5     6      2     3     4   \n",
       "%                                                                          \n",
       "10    0.0   0.0   0.0     0.8   0.0   0.0   0.0   0.0    0.8   0.0   0.0   \n",
       "20    0.0   0.0   0.0     1.7   0.0   0.0   0.0   0.0    1.9   0.1   0.0   \n",
       "30    0.0   0.0   0.0     5.2   0.8   0.0   0.0   0.0    7.9   6.0   4.8   \n",
       "40    3.0   0.4   0.0     9.8   5.0   2.0   0.4   0.0   11.3  10.6   9.9   \n",
       "50   15.5   8.3   0.0    16.8  13.9  11.2   5.0   0.0   18.0  17.2  16.4   \n",
       "60   19.2  13.3   5.0    23.3  23.9  23.2  19.2  15.0   22.4  21.6  22.3   \n",
       "70   29.3  34.2  30.0    29.3  29.8  33.0  39.2  47.5   26.1  25.1  26.3   \n",
       "80   34.7  41.7  50.0    35.2  35.9  40.7  45.4  50.0   35.0  36.8  36.4   \n",
       "90   35.0  42.1  50.0    43.7  43.1  46.3  49.2  50.0   40.3  42.5  43.5   \n",
       "100  47.8  49.2  50.0    52.2  53.6  54.8  54.2  50.0   49.1  49.8  49.9   \n",
       "\n",
       "                 \n",
       "        5     6  \n",
       "%                \n",
       "10    0.0   0.0  \n",
       "20    0.0   0.0  \n",
       "30    3.1   0.7  \n",
       "40    9.0   6.6  \n",
       "50   18.6  18.4  \n",
       "60   21.8  22.3  \n",
       "70   26.2  24.1  \n",
       "80   36.6  38.3  \n",
       "90   44.4  41.3  \n",
       "100  49.1  48.2  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"5\" halign=\"left\">min</th>\n",
       "      <th colspan=\"5\" halign=\"left\">max</th>\n",
       "      <th colspan=\"5\" halign=\"left\">median</th>\n",
       "      <th colspan=\"5\" halign=\"left\">average</th>\n",
       "      <th colspan=\"5\" halign=\"left\">random</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>%</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.3</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.5</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>12.2</td>\n",
       "      <td>6.6</td>\n",
       "      <td>4.3</td>\n",
       "      <td>2.1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>4.7</td>\n",
       "      <td>1.8</td>\n",
       "      <td>0.9</td>\n",
       "      <td>0.4</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>40</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>23.8</td>\n",
       "      <td>19.5</td>\n",
       "      <td>11.2</td>\n",
       "      <td>4.6</td>\n",
       "      <td>0.0</td>\n",
       "      <td>5.5</td>\n",
       "      <td>0.9</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>0.5</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>7.8</td>\n",
       "      <td>4.4</td>\n",
       "      <td>2.5</td>\n",
       "      <td>1.1</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>41.0</td>\n",
       "      <td>29.8</td>\n",
       "      <td>18.3</td>\n",
       "      <td>8.3</td>\n",
       "      <td>2.5</td>\n",
       "      <td>11.5</td>\n",
       "      <td>5.8</td>\n",
       "      <td>3.3</td>\n",
       "      <td>1.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>9.5</td>\n",
       "      <td>3.8</td>\n",
       "      <td>1.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>13.4</td>\n",
       "      <td>9.3</td>\n",
       "      <td>5.9</td>\n",
       "      <td>2.5</td>\n",
       "      <td>0.2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>42.3</td>\n",
       "      <td>30.0</td>\n",
       "      <td>18.3</td>\n",
       "      <td>20.4</td>\n",
       "      <td>25.0</td>\n",
       "      <td>12.7</td>\n",
       "      <td>7.5</td>\n",
       "      <td>4.5</td>\n",
       "      <td>2.1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>15.5</td>\n",
       "      <td>9.9</td>\n",
       "      <td>6.0</td>\n",
       "      <td>3.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>17.1</td>\n",
       "      <td>11.9</td>\n",
       "      <td>6.9</td>\n",
       "      <td>4.7</td>\n",
       "      <td>4.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>70</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>45.0</td>\n",
       "      <td>31.6</td>\n",
       "      <td>38.3</td>\n",
       "      <td>45.0</td>\n",
       "      <td>50.0</td>\n",
       "      <td>20.8</td>\n",
       "      <td>14.5</td>\n",
       "      <td>9.5</td>\n",
       "      <td>4.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>22.0</td>\n",
       "      <td>17.4</td>\n",
       "      <td>10.2</td>\n",
       "      <td>4.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>20.1</td>\n",
       "      <td>15.0</td>\n",
       "      <td>10.0</td>\n",
       "      <td>9.6</td>\n",
       "      <td>8.5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>80</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>87.3</td>\n",
       "      <td>91.5</td>\n",
       "      <td>96.0</td>\n",
       "      <td>98.8</td>\n",
       "      <td>100.0</td>\n",
       "      <td>23.8</td>\n",
       "      <td>19.6</td>\n",
       "      <td>11.5</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>35.3</td>\n",
       "      <td>24.1</td>\n",
       "      <td>17.5</td>\n",
       "      <td>8.3</td>\n",
       "      <td>0.0</td>\n",
       "      <td>30.1</td>\n",
       "      <td>22.8</td>\n",
       "      <td>22.0</td>\n",
       "      <td>21.2</td>\n",
       "      <td>20.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>90</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>26.8</td>\n",
       "      <td>21.6</td>\n",
       "      <td>12.3</td>\n",
       "      <td>7.5</td>\n",
       "      <td>0.0</td>\n",
       "      <td>41.3</td>\n",
       "      <td>30.0</td>\n",
       "      <td>18.3</td>\n",
       "      <td>8.3</td>\n",
       "      <td>12.5</td>\n",
       "      <td>35.4</td>\n",
       "      <td>32.6</td>\n",
       "      <td>31.4</td>\n",
       "      <td>28.0</td>\n",
       "      <td>29.5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>100</th>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>41.5</td>\n",
       "      <td>30.0</td>\n",
       "      <td>18.3</td>\n",
       "      <td>9.6</td>\n",
       "      <td>17.5</td>\n",
       "      <td>45.0</td>\n",
       "      <td>31.1</td>\n",
       "      <td>33.0</td>\n",
       "      <td>42.1</td>\n",
       "      <td>50.0</td>\n",
       "      <td>44.5</td>\n",
       "      <td>40.7</td>\n",
       "      <td>38.8</td>\n",
       "      <td>38.8</td>\n",
       "      <td>39.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     min                        max                             median        \\\n",
       "       2    3    4    5    6      2      3      4      5      6      2     3   \n",
       "%                                                                              \n",
       "10   0.2  0.0  0.0  0.0  0.0    1.3    0.0    0.0    0.0    0.0    0.8   0.0   \n",
       "20   0.2  0.0  0.0  0.0  0.0    1.7    0.0    0.0    0.0    0.0    1.5   0.0   \n",
       "30   0.2  0.0  0.0  0.0  0.0   12.2    6.6    4.3    2.1    0.0    1.7   0.0   \n",
       "40   0.2  0.0  0.0  0.0  0.0   23.8   19.5   11.2    4.6    0.0    5.5   0.9   \n",
       "50   0.2  0.0  0.0  0.0  0.0   41.0   29.8   18.3    8.3    2.5   11.5   5.8   \n",
       "60   0.2  0.0  0.0  0.0  0.0   42.3   30.0   18.3   20.4   25.0   12.7   7.5   \n",
       "70   0.2  0.0  0.0  0.0  0.0   45.0   31.6   38.3   45.0   50.0   20.8  14.5   \n",
       "80   0.2  0.0  0.0  0.0  0.0   87.3   91.5   96.0   98.8  100.0   23.8  19.6   \n",
       "90   0.2  0.0  0.0  0.0  0.0  100.0  100.0  100.0  100.0  100.0   26.8  21.6   \n",
       "100  0.2  0.0  0.0  0.0  0.0  100.0  100.0  100.0  100.0  100.0   41.5  30.0   \n",
       "\n",
       "                     average                         random                    \\\n",
       "        4    5     6       2     3     4     5     6      2     3     4     5   \n",
       "%                                                                               \n",
       "10    0.0  0.0   0.0     0.8   0.0   0.0   0.0   0.0    0.7   0.0   0.0   0.0   \n",
       "20    0.0  0.0   0.0     1.7   0.0   0.0   0.0   0.0    1.2   0.0   0.0   0.0   \n",
       "30    0.0  0.0   0.0     1.8   0.0   0.0   0.0   0.0    4.7   1.8   0.9   0.4   \n",
       "40    0.0  0.0   0.0     4.0   0.5   0.0   0.0   0.0    7.8   4.4   2.5   1.1   \n",
       "50    3.3  1.7   0.0     9.5   3.8   1.2   0.0   0.0   13.4   9.3   5.9   2.5   \n",
       "60    4.5  2.1   0.0    15.5   9.9   6.0   3.8   0.0   17.1  11.9   6.9   4.7   \n",
       "70    9.5  4.2   0.0    22.0  17.4  10.2   4.2   0.0   20.1  15.0  10.0   9.6   \n",
       "80   11.5  5.0   0.0    35.3  24.1  17.5   8.3   0.0   30.1  22.8  22.0  21.2   \n",
       "90   12.3  7.5   0.0    41.3  30.0  18.3   8.3  12.5   35.4  32.6  31.4  28.0   \n",
       "100  18.3  9.6  17.5    45.0  31.1  33.0  42.1  50.0   44.5  40.7  38.8  38.8   \n",
       "\n",
       "           \n",
       "        6  \n",
       "%          \n",
       "10    0.0  \n",
       "20    0.0  \n",
       "30    0.0  \n",
       "40    0.0  \n",
       "50    0.2  \n",
       "60    4.0  \n",
       "70    8.5  \n",
       "80   20.6  \n",
       "90   29.5  \n",
       "100  39.0  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"5\" halign=\"left\">min</th>\n",
       "      <th colspan=\"5\" halign=\"left\">max</th>\n",
       "      <th colspan=\"5\" halign=\"left\">median</th>\n",
       "      <th colspan=\"5\" halign=\"left\">average</th>\n",
       "      <th colspan=\"5\" halign=\"left\">random</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>%</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.5</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>2.8</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.8</td>\n",
       "      <td>1.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>0.1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.8</td>\n",
       "      <td>0.2</td>\n",
       "      <td>0.2</td>\n",
       "      <td>0.4</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>16.8</td>\n",
       "      <td>15.4</td>\n",
       "      <td>15.7</td>\n",
       "      <td>17.9</td>\n",
       "      <td>20.0</td>\n",
       "      <td>2.8</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.8</td>\n",
       "      <td>1.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>3.5</td>\n",
       "      <td>1.0</td>\n",
       "      <td>1.7</td>\n",
       "      <td>2.1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>6.7</td>\n",
       "      <td>5.2</td>\n",
       "      <td>4.8</td>\n",
       "      <td>6.4</td>\n",
       "      <td>4.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>40</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>27.5</td>\n",
       "      <td>26.1</td>\n",
       "      <td>25.7</td>\n",
       "      <td>27.1</td>\n",
       "      <td>40.0</td>\n",
       "      <td>8.3</td>\n",
       "      <td>5.8</td>\n",
       "      <td>6.0</td>\n",
       "      <td>7.1</td>\n",
       "      <td>2.5</td>\n",
       "      <td>7.0</td>\n",
       "      <td>4.6</td>\n",
       "      <td>4.3</td>\n",
       "      <td>5.0</td>\n",
       "      <td>2.5</td>\n",
       "      <td>10.2</td>\n",
       "      <td>8.2</td>\n",
       "      <td>8.4</td>\n",
       "      <td>10.1</td>\n",
       "      <td>9.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>42.0</td>\n",
       "      <td>38.0</td>\n",
       "      <td>35.3</td>\n",
       "      <td>37.9</td>\n",
       "      <td>50.0</td>\n",
       "      <td>15.7</td>\n",
       "      <td>14.0</td>\n",
       "      <td>14.3</td>\n",
       "      <td>17.5</td>\n",
       "      <td>17.5</td>\n",
       "      <td>12.8</td>\n",
       "      <td>11.5</td>\n",
       "      <td>12.2</td>\n",
       "      <td>13.3</td>\n",
       "      <td>7.5</td>\n",
       "      <td>17.0</td>\n",
       "      <td>14.6</td>\n",
       "      <td>13.5</td>\n",
       "      <td>15.2</td>\n",
       "      <td>18.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>48.2</td>\n",
       "      <td>44.0</td>\n",
       "      <td>41.2</td>\n",
       "      <td>41.2</td>\n",
       "      <td>50.0</td>\n",
       "      <td>17.3</td>\n",
       "      <td>15.8</td>\n",
       "      <td>15.8</td>\n",
       "      <td>18.3</td>\n",
       "      <td>20.0</td>\n",
       "      <td>19.7</td>\n",
       "      <td>18.4</td>\n",
       "      <td>18.5</td>\n",
       "      <td>19.2</td>\n",
       "      <td>22.5</td>\n",
       "      <td>20.8</td>\n",
       "      <td>18.3</td>\n",
       "      <td>18.1</td>\n",
       "      <td>18.2</td>\n",
       "      <td>23.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>70</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>55.8</td>\n",
       "      <td>51.9</td>\n",
       "      <td>50.0</td>\n",
       "      <td>52.1</td>\n",
       "      <td>60.0</td>\n",
       "      <td>23.3</td>\n",
       "      <td>21.8</td>\n",
       "      <td>21.8</td>\n",
       "      <td>23.3</td>\n",
       "      <td>27.5</td>\n",
       "      <td>25.0</td>\n",
       "      <td>23.1</td>\n",
       "      <td>23.5</td>\n",
       "      <td>25.0</td>\n",
       "      <td>32.5</td>\n",
       "      <td>25.6</td>\n",
       "      <td>22.6</td>\n",
       "      <td>21.5</td>\n",
       "      <td>21.9</td>\n",
       "      <td>27.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>80</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>80.7</td>\n",
       "      <td>85.1</td>\n",
       "      <td>90.8</td>\n",
       "      <td>92.9</td>\n",
       "      <td>95.0</td>\n",
       "      <td>27.7</td>\n",
       "      <td>26.5</td>\n",
       "      <td>26.0</td>\n",
       "      <td>27.9</td>\n",
       "      <td>40.0</td>\n",
       "      <td>37.3</td>\n",
       "      <td>33.0</td>\n",
       "      <td>31.7</td>\n",
       "      <td>35.0</td>\n",
       "      <td>47.5</td>\n",
       "      <td>33.2</td>\n",
       "      <td>31.9</td>\n",
       "      <td>30.9</td>\n",
       "      <td>32.1</td>\n",
       "      <td>35.5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>90</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>97.0</td>\n",
       "      <td>99.2</td>\n",
       "      <td>99.7</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>32.5</td>\n",
       "      <td>29.0</td>\n",
       "      <td>28.5</td>\n",
       "      <td>30.4</td>\n",
       "      <td>40.0</td>\n",
       "      <td>43.8</td>\n",
       "      <td>39.0</td>\n",
       "      <td>36.2</td>\n",
       "      <td>38.8</td>\n",
       "      <td>50.0</td>\n",
       "      <td>37.5</td>\n",
       "      <td>37.3</td>\n",
       "      <td>38.1</td>\n",
       "      <td>37.4</td>\n",
       "      <td>42.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>100</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>99.8</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>44.7</td>\n",
       "      <td>40.2</td>\n",
       "      <td>37.2</td>\n",
       "      <td>39.2</td>\n",
       "      <td>50.0</td>\n",
       "      <td>54.2</td>\n",
       "      <td>50.9</td>\n",
       "      <td>47.7</td>\n",
       "      <td>49.6</td>\n",
       "      <td>55.0</td>\n",
       "      <td>46.0</td>\n",
       "      <td>46.2</td>\n",
       "      <td>45.4</td>\n",
       "      <td>45.2</td>\n",
       "      <td>47.9</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     min                       max                             median        \\\n",
       "       2    3    4    5    6     2      3      4      5      6      2     3   \n",
       "%                                                                             \n",
       "10   0.7  0.0  0.0  0.0  0.0   1.5    0.0    0.0    0.0    0.0    0.8   0.0   \n",
       "20   0.7  0.0  0.0  0.0  0.0   2.8    0.8    0.8    1.7    0.0    1.8   0.0   \n",
       "30   0.7  0.0  0.0  0.0  0.0  16.8   15.4   15.7   17.9   20.0    2.8   0.8   \n",
       "40   0.7  0.0  0.0  0.0  0.0  27.5   26.1   25.7   27.1   40.0    8.3   5.8   \n",
       "50   0.7  0.0  0.0  0.0  0.0  42.0   38.0   35.3   37.9   50.0   15.7  14.0   \n",
       "60   0.7  0.0  0.0  0.0  0.0  48.2   44.0   41.2   41.2   50.0   17.3  15.8   \n",
       "70   0.7  0.0  0.0  0.0  0.0  55.8   51.9   50.0   52.1   60.0   23.3  21.8   \n",
       "80   0.7  0.0  0.0  0.0  0.0  80.7   85.1   90.8   92.9   95.0   27.7  26.5   \n",
       "90   0.7  0.0  0.0  0.0  0.0  97.0   99.2   99.7  100.0  100.0   32.5  29.0   \n",
       "100  0.7  0.0  0.0  0.0  0.0  99.8  100.0  100.0  100.0  100.0   44.7  40.2   \n",
       "\n",
       "                      average                         random              \\\n",
       "        4     5     6       2     3     4     5     6      2     3     4   \n",
       "%                                                                          \n",
       "10    0.0   0.0   0.0     0.8   0.0   0.0   0.0   0.0    1.1   0.0   0.0   \n",
       "20    0.0   0.0   0.0     2.0   0.1   0.0   0.0   0.0    1.8   0.2   0.2   \n",
       "30    0.8   1.7   0.0     3.5   1.0   1.7   2.1   0.0    6.7   5.2   4.8   \n",
       "40    6.0   7.1   2.5     7.0   4.6   4.3   5.0   2.5   10.2   8.2   8.4   \n",
       "50   14.3  17.5  17.5    12.8  11.5  12.2  13.3   7.5   17.0  14.6  13.5   \n",
       "60   15.8  18.3  20.0    19.7  18.4  18.5  19.2  22.5   20.8  18.3  18.1   \n",
       "70   21.8  23.3  27.5    25.0  23.1  23.5  25.0  32.5   25.6  22.6  21.5   \n",
       "80   26.0  27.9  40.0    37.3  33.0  31.7  35.0  47.5   33.2  31.9  30.9   \n",
       "90   28.5  30.4  40.0    43.8  39.0  36.2  38.8  50.0   37.5  37.3  38.1   \n",
       "100  37.2  39.2  50.0    54.2  50.9  47.7  49.6  55.0   46.0  46.2  45.4   \n",
       "\n",
       "                 \n",
       "        5     6  \n",
       "%                \n",
       "10    0.0   0.0  \n",
       "20    0.4   0.0  \n",
       "30    6.4   4.7  \n",
       "40   10.1   9.3  \n",
       "50   15.2  18.3  \n",
       "60   18.2  23.7  \n",
       "70   21.9  27.4  \n",
       "80   32.1  35.5  \n",
       "90   37.4  42.7  \n",
       "100  45.2  47.9  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAngAAAGUCAYAAACm+V9eAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAA7qElEQVR4nO3deZwdVZnw8d9DAgJhDZFoCBDZJCFAgBhwVGhAEXCJOqBBWVx4ERg23xFFZZiM6zj6ugyCGNlERGRQGJSAOJJ2AVkCxrCJMGFJCLImQgICIc/7R1WHSqeX20l33+7q3/fzuZ/Ucs6pU6fq9n1yTi2RmUiSJKk+1mp2BSRJktS7DPAkSZJqxgBPkiSpZgzwJEmSasYAT5IkqWYM8CRJkmrGAE+qkYjIiNiu2fVopohoiYgFXazvlTaKiA9HxO/XtJwOym2NiKN7u9wOtvNgRLx1NfOOK9txeG/Xq4Ft90m7S3VjgCf1gfLH8/mIWBIRiyLi6ojYstn1auOPpAaDZgaS0mBngCf1nXdl5gbAa4HHgDObXJ8+4w+wJA0sBnhSH8vMvwOXAxPalkXExhFxUUQ8EREPRcTpEbFWRIyMiAUR8a4y3QYRcX9EHFnOXxgR50TEryLi2Yj4TURs3dF2u9jGeOAc4I1lD+PiTvK/LiJ+W27nfyLirIi4uFzX1rPysYh4GLi+LPv0cluPl9veuEy/yrBpdYgwIqZHxOUR8ZNye7dHxK6VtGMi4qflvjwQESdV1q1XtsuiiLgbeEMDh+XgiJgXEU9GxNfKur8qIp6OiJ0rZW9e9sS+upNyIiLOjIi/RcSfI2L/yoqPRMQ95f7Mi4iPt8s4NSLmRMQzEfG/EXFgB4W/NiLmRsQny/m9IuLGiFgcEX+KiJZK2taI+EJE3FBu87qIGFVZf0R5bJ6KiM+1286UiJhd1uWxiPhGA21Yzb9xRJwXEY9GxCMR8cWIGFau+3BE/D4ivl4eowci4qBK3k7PM+C35b+Ly3P1jZV8HZYnqWCAJ/WxiFgf+ABwU2XxmcDGwDbAPsCRwEcy82ngo8D3I2Jz4JvAnMy8qJL3Q8AXgFHAHOBHnWy6s23cAxwL/CEzN8jMTTrJfwlwC7AZMB04ooM0+wDjgbcDHy4/+5bb3AD4Tidld2Qq8F/AyHLbV0bE2hGxFvBz4E/AFsD+wCkR8fYy378C25aftwNHNbCt9wKTgd3L7X40M18ALgUOr6Q7DPifzHyik3L2BOZRHIt/BX4WESPLdY8D7wQ2Aj4CfDMidocioAIuAk4FNgH2Bh6sFhwR44DfAN/JzK9HxBbA1cAXyzb6JPDTdsHnB8ttbQ6sU6YhIiYA36U4hmMojunYSr5vA9/OzI0o2vGyTva3Mz8AlgHbAbsBBwDV6wj3BO6laKf/AM6LiCjXdXWe7V3+u0l5rv6hgfIkAWSmHz9+evlD8WO9BFhM8cO3ENi5XDcMeAGYUEn/caC1Mn8mcEeZb7PK8guBSyvzGwAvA1uW80nxI9vlNigCsd93Uf+tynqvX1l2MXBxOT2u3NY2lfW/Bo6vzL8eeAkYDrQACzpoo7eW09OBmyrr1gIeBd5C8WP+cLu8nwEuKKfnAQdW1h3Tflvt8ma79McDvy6n9wTmA2uV87OB93dSzofL4xOVZbcAR3SS/krg5HL6e8A3O0nXCnyjbJ/DKss/DfywXdpfAkdV8p3ebr+uLafPaHfejABerLT/b4F/A0Y1eH63Hf/hwOjyXFuvsv4wYFalne6vrFu/zPuaHpxnw9u1e4fl9fX32o+fwfSxB0/qO+/JonfsVcAJwG8i4jUUvQ7rAA9V0j5E0TvVZgYwkSKIeapdufPbJjJzCfA0Ra9MVSPb6MoY4OnMfK6j7XaybEwH22sLABpR3a/lwIKyzK2BMeWw5OIohpQ/Wyl3TLt6VOvQ7bbK9GPK7d4MLAX2iYgdKYLlq7oo55HMzI7KioiDIuKmcth3MXAwxXEB2BL43y7K/RDwCMXQfputgUPbtcObKa7xbPPXyvRzFP8BgHZtlJlLgep59TFgB+DPEXFrRLyzi7q1tzWwNvBopV7fo+hFXKVelXNqAxo/z9rrrDxJJQM8qY9l5suZ+TOKnrY3A09S9GxVr53biuIHnfLape9RDOEdF6s+0mPF3bgRsQHFcN3Cdmm63AZFj0dXHgVGlsPLq2y3unuV6YUdbG8ZxQ0mSyl6WtrqPQxof11bdb/WohhCXEjxg/9AZm5S+WyYmQdX6lqt21bd7Fv7fdmKldvvBxTDtEcAl2dxDWVntmg3NLgVsDAiXgX8FPg6MLoM9GcCbWnnUwyFdmY6xTG8pO1atjLPD9u1w4jM/PcuymmzUhuVx3WztvnMvC8zD6MIyr4KXB4RIxoot61eL1D0/rXVa6PM3KnBenV1nnV3nkrqhAGe1MeiMBXYFLgnM1+muMbpSxGxYRQ3SfxfiqEpKHqnoLgW7+vARZUfeShuEHhzRKxDcS3ezZm5Uq9HA9t4DBhblrGKzHyIYnhyekSsU17c/q5udvXHwCfKi+Y3AL4M/CQzlwF/AdaNiHdExNrA6RQ9m1V7RMT7orgj9xSKoOEmimHPZyLi01HcUDEsIiZGRNvNFJcBn4mITSNiLHBiN/UEOLVMvyVwMvCTyrofUlyjdzhFkN2VzYGTymsFD6W4HnEmRe/pq4AngGXlTQAHVPKdB3wkIvaP4gaPLcoewzYvAYdSDKX+sAx4LwbeFRFvL9tg3ShuXqleS9eZy4F3Vs6bz1P5+x8Rh0fEq8ue08Xl4pcbKJfMfBS4Dvh/EbFRuT/bRsQ+DeTt7jx7AlhOcU2npB4wwJP6zs8jYgnwDPAlimul7irXnUjRqzUP+D3FhebnR8QeFIHYkWWQ9lWKXozTKuVeQnFB/9PAHhTDeR3pcBvluuuBu4C/RsSTneT/EPBGiqG8L1IEQS90sb/nUwRHvwUeAP5e1oHM/BvFNWHnUvQiLqUYgq36b4qbURZR9J69LzNfKtvhXcCkstwny3I2LvP9G8XQ6AMUgcYPu6hjdVu3UdykcjVFwEVZ1wXA7RTt/rtuyrkZ2L6s05eAQzLzqcx8FjiJIvhcRHHzw4qh3sy8hfLGC+BvFDdTrHQ3dGa+CLyPIog8n6LdplL8B+AJip6zU2ng73h53v0TxTnwaFmnavsfCNxVnq/fBqZ103PZ3pEUQe3dZdmXs/LQcVc6Pc/K4dcvATeUw7979aBO0pAWK18+Imkgi4gLKW4gOL0J2/4J8OfM/Nc+KHs6sF1mHt5d2v4QEecDC5vRzkNdX55n0lBiD56kDkXEG8qhtrWieEbbVIo7QWutfDzJ+6j06qnvDNXzTOprBniSOvMaikdvLAH+EzguM//Y1Br1sYj4AnAn8LXMfKDZ9WmmiPhQFA8Xbv+5q/vcPTLkzjOpPzhEK0mSVDP24EmSJNWMAZ4kSVLNGOBJkiTVjAGeJElSzRjgSZIk1YwBnoiIByPireX0ZyPi3GbXaU2Vr3Bq/6YEDSARMS4isnw1GRFxTUQcVU5/OCJ+38fbr8W53oiIeEtE3NuP27swIr64pnnbf48j4q6IaOmdWkr1NrzZFdDAkplfbpsuH/j6ALB2+T5Rqc9k5kF9VXYZFFycmSve21o91weziEhg+8y8v7M0mfk74PX9V6u+kZk7NbsOzdbMt9l0ZyDXbSiyB08DQkQMa3YdBiPbDaLg37JOtPWQavXYfhqs/KNYIxHx6Yh4JCKejYh7I2L/cvn0iLg8In5Srrs9InbtpIzpEXFxOfvb8t/F5RPs39iLdb0wIr4bETMjYimwb0S8IyL+GBHPRMT88v2kbenbhvOOioiHI+LJiPhcZf16ZZmLIuJu4A3ttjc+IlrLF5bfFRHvbleXs8shwiURcUNEvCYivlWW9+eI2G0N9rU1Ir4YETeW5f88IjaLiB+V+3pr2Vvaln7HiPhVRDxdHsf3d9Nuu5ft9mxE/Fd5nL9YyfPOiJhT7vuNEbHL6u5LF/v45rLsxeWx+3C5vNNj2kk7Hb3yojgzIv5WHoP926X9UkTcADwHbBMRH4mIe8p2mBcRHy/TjgCuAcbEK29jGNPuXCci3l2eG4vL8sdX1j0YEZ+MiLllfX4SEeuuZlu1ncsfKdtkUUQcG8Uru+aW2/9OuzwfLfdtUUT8MiK2Lpe3fUf/VO7XB6Ic1ozi78FfgQti1aHOLSPiZxHxREQ81X57vWTTiLi6PB43R8S2le13eo53JVa+nGR6RFwWEReV27grIiZX0q7296LczqcjYi6wNLoI8spz6adlWz4QESeVy0eWx+Fd5fwGEXF/RBxZznf53ejoOxURxwAfAj5VHu+fd9NeA7Zu6geZ6acGH4rhl/nAmHJ+HLBtOT0deAk4BFgb+CSvDL0CPAi8tZL24koZCQzvYrsfBBZ38dmqk3wXAn8D3kTxH411gRZg53J+F+Ax4D3t6vJ9YD1gV+AFYHy5/t+B3wEjgS0pXje1oFy3NnA/8FlgHWA/4Fng9ZW6PAnsUdbj+rJ9jgSGAV8EZq3BsWktt78tsDFwN/AX4K0Ul0lcBFxQph1RHsePlOt2L+u2UyftthHwEHByuZ/vA14Evlim3x14HNiz3JejyuP9qk7qOreLY3l2J3m2KtvzsLIOmwGTynWNHNPhlXY6upz+MLAM+ERZ5gfK/R5ZSfswsFPZTmsD7yjbOIB9KAK/3Sv1WNCu3tN55VzfAVgKvK0s61PlMVun8h25BRhDcY7dAxy7mudD236fQ3G+HQD8neL9q5sDW5THbJ8y/XvKuowv9/V04MZKeQlsV5lvKdvuq8CrKL4vK/a/PA/+BHyT4nxbF3hzH3y/nwamlHX+EXBpD87xL1b2ZUGl3AdZ+W/V34GDy336CnBTuW4d1uB7UU7Pofhbsl4Xx3It4DbgjHKb2wDzgLeX6w8A/loe1+8Dl7c7Tp19N7r6Tq1on27OswFbNz/982l6Bfz00oGE7co/WG+lDNwq66a3/eEr59cCHgXeUs63/6PZcIC3BvW9ELiomzTfAr7Zri5jK+tvAaaV0/OAAyvrjuGVH7S3lH/I1qqs/zEwvVKX71fWnQjcU5nfGVi8BvvaCnyuMv//gGsq8+8C5pTTHwB+1y7/94B/7ajdgL2BRyhfO1gu+z2v/JB9F/hCu/LupQweeulYfga4osG0HR3TzgK8he326xbgiEraz3ezrSuBk8vpFroO8P4FuKzdd+QRoKXyHTm8sv4/gHNWs73a9nuLyrKngA9U5n8KnFJOXwN8rF3dngO2Luc7CvBeBNZtt6zt+/BG4An64Htd2d6FwLmV+YOBP/fgHG80wPufyroJwPO98b0ot/PRBvZzT+DhDr4PF1TmzwTuKM/nzRr8bnT6naLxAG/A1s1P/3wcoq2JLC6wPoXij97jEXFpRIypJJlfSbscWEDRG9FM86szEbFnRMwqhxP+BhwLjGqX56+V6eeADcrpMe3Ke6gyPQaYX+53df0WlfnHKtPPdzC/AR2I4k7MtmG/czpK08Pytwb2LIc+FkfEYophj9dU0lf3cwzwSJZ/XTtYvzXwz+3K25LePfZbAv/b0YoGj2ln2u/XQ6xc7/bnz0ERcVM57LeYIqhodFtjqJwz5bkyn5XPkc7OvZWUQ4Vt58RbuthmT86Jb1eO39MUvZTVurX3RGb+vZN1WwIPZd/fONVZezVyjq/uNtYth1N743ux0vnVia0phv6r5XwWGF1JMwOYSBFYPdW2sJvvRqffqR4YyHVTPzDAq5HMvCQz30zxxU6KIZo2W7ZNRHFB+liK/7V1WWR324yID1V+zDr6bNWD8i8BrgK2zMyNKYawors6lB6lso8UwwhtFgJbxsoX4m9F8T/8NZKZX87MDcrPsWtaHsWPym8yc5PKZ4PMPK662cr0o8AWEVFtp2o7zAe+1K689TPzxx1tvF1w0v7TWQA7n2JotCNrckzb79dWrHzOrmiHiHgVRa/X14HRmbkJMLOyre7O5YUU35u28oKiHXt8jmTmTpVz4nc9zd+B+cDH2x3D9TLzxq6q0U15W3V1XVmbNfx+d7X97s7xNdUb34tu//6V5TzQrpwNM/NgWHET1PcoLsM4LiK2q+Tt6rvR1XeqkXoN9LqpHxjg1UREvD4i9it/6P5O0QPwciXJHhHxvvKP+ikU16/d1E2xTwDLKa7d6FBm/qjyY9bR5+Ee7MaGwNOZ+feImEJx/U+jLgM+ExGbRsRYimHWNjdTXF/1qYhYO4pHZrwLuLQH5feXXwA7RMQRZV3XjuLi+/GdpP8DxXE+ISKGR8RUiuue2nwfOLb8H3lExIgoLqDesKPC2gUn7T+dBbA/At4aEe8v67BZREwq163JMd0cOKlsg0MprkGb2UnadSiuN3sCWBYRB1FcY9TmMWCziNi4k/yXAe+IiP0jYm3gnym+I10FUf3lHIpzeyeAiNi4bI82j9HFd7QDt1AEQP9eng/rRsSbOkrYy9/vNj09x1dHr34vunAL8EwUN2SsFxHDImJiRLTd5PXZ8t+PUvzn46J45c73rr4bXX2nGj3eA7lu6gcGePXxKoobDZ7klQtnP1tZ/98U174sAo4A3peZL3VVYGY+B3wJuKHs4t+rLypecTzw+Yh4luLC4Mt6kPffKIbYHgCuA37YtiIzXwTeDRxE0T5nA0dm5p97qd69JjOfpQhMplH0Kv2VVy6W7yj9ixQXkH+M4qL3wyl+QF8o188G/g/wHYpjfz/F9W29WeeHKYZD/5li+HAOxU0wsGbH9GZge4pj9iXgkOowUrs6PAucVJa/iOIH6arK+j9TXHc5rzyXx7TLfy9F251Zbu9dwLvK9m2qzLyC4hy4NCKeobiBqPrMwOnAD8r96vZu1Mx8mWL/tqO4UWUBxd+GftHTc3w1t9Ev34tKW06i+NvzJHAusHFE7AH8X4q/NS9T7GMCp5XZO/1udPOdOg+YUB7vKwdj3dQ/YuVLFFRHUdzivl1mHt7suqjvRcTNFDcAXNDsukgDhd8LDTX24EmDXETsE8Vz+4ZH8aqvXYBrm10vqZn8Xmio8wnd0uD3eoohlA0o7m47JDMfbW6VpKbrle9FeSPJ3Z2snrCa1yH2ioFcNzWfQ7SSJEk14xCtJElSzQzIIdpRo0bluHHjml2N1bZ06VJGjBjR7GoMWbZ/c9n+zWX7N5ft31yDvf1vu+22JzPz1b1R1oAM8MaNG8fs2bObXY3V1traSktLS7OrMWTZ/s1l+zeX7d9ctn9zDfb2j4iHuk/VGIdoJUmSasYAT5IkqWYM8CRJkmqmoQAvIg6MiHsj4v6IOK2D9VMjYm5EzImI2RHx5kbzSpIkqXd1G+CVLx8+i+LdhxOAwyJiQrtkvwZ2zcxJFC8uPrcHeSVJktSLGunBmwLcn5nzyhc4XwpMrSbIzCX5yhOTR1C8tLihvJIkSepdjTwmZQtgfmV+AbBn+0QR8V7gK8DmwDt6krfMfwxwDMDo0aNpbW1toGoD05IlSwZ1/Qc727+5bP/msv2by/ZvLtv/FY0EeNHBslXeb5aZVwBXRMTewBeAtzaat8w/A5gBMHny5BzMz7EZ7M/hGexs/+ay/ZvL9m8u27+5bP9XNDJEuwDYsjI/FljYWeLM/C2wbUSM6mleSZIkrblGArxbge0j4nURsQ4wDbiqmiAitouIKKd3B9YBnmokryRJknpXt0O0mbksIk4AfgkMA87PzLsi4thy/TnAPwJHRsRLwPPAB8qbLjrM20f7IkmSJBp8F21mzgRmtlt2TmX6q8BXG80rSZKkvuObLCRJkmqmoR48dSNWvlm4pf367PDGYTUoOroXu0stPd6Gh0iSVCcGeL2hfXQQYcTQi3ralDa/JGmoc4hWkiSpZgzwJEmSasYAT5IkqWYM8CRJkmrGAE+SJKlmDPAkSZJqxgBPkiSpZgzwJEmSasYAT5IkqWYM8CRJkmrGAE+SJKlmDPAkSZJqxgBPkiSpZgzwJEmSasYAT5IkqWYM8CRJkmrGAE+SJKlmhje7ApIGtoie5mjp8TYye5xFktQFAzxJXepp8BVhwCZJzeYQrSRJUs3YgydJA5hD5JJWhwGeJA1gDpFLWh0O0UqSJNWMAZ4kSVLNGOBJkiTVjAGeJElSzRjgSZIk1YwBniRJUs0Y4EmSJNWMAZ4kSVLNGOBJkiTVjAGeJElSzRjgSZIk1YwBniRJUs0Y4EmSJNWMAZ4kSVLNGOBJkiTVjAGeJElSzRjgSZIk1YwBniRJUs00FOBFxIERcW9E3B8Rp3Ww/kMRMbf83BgRu1bWPRgRd0TEnIiY3ZuVlyRJ0qqGd5cgIoYBZwFvAxYAt0bEVZl5dyXZA8A+mbkoIg4CZgB7Vtbvm5lP9mK9JUmS1IlGevCmAPdn5rzMfBG4FJhaTZCZN2bmonL2JmBs71ZTkiRJjeq2Bw/YAphfmV/Ayr1z7X0MuKYyn8B1EZHA9zJzRkeZIuIY4BiA0aNH09ra2kDVBqYWGNT1H/xabP+msv2by/ZvpiVLltj+TWT7vyIys+sEEYcCb8/Mo8v5I4ApmXliB2n3Bc4G3pyZT5XLxmTmwojYHPgVcGJm/rarbU6ePDlnzx7El+tFQDftqr5j8zeX7d9ctn9ztba20tLS0uxqDFmDvf0j4rbMnNwbZTUyRLsA2LIyPxZY2EGldgHOBaa2BXcAmbmw/Pdx4AqKIV9JkiT1kUYCvFuB7SPidRGxDjANuKqaICK2An4GHJGZf6ksHxERG7ZNAwcAd/ZW5SVJkrSqbq/By8xlEXEC8EtgGHB+Zt4VEceW688BzgA2A86OCIBlZRfjaOCKctlw4JLMvLZP9kSSJElAYzdZkJkzgZntlp1TmT4aOLqDfPOAXdsvlyRJUt/xTRaSJEk1Y4AnSZJUMwZ4kiRJNWOAJ0mSVDMGeJIkSTVjgCdJklQzBniSJEk1Y4AnSZJUMwZ4kiRJNWOAJ0mSVDMGeJIkSTVjgCdJklQzBniSJEk1Y4AnSZJUMwZ4kiRJNWOAJ0mSVDMGeJIkSTVjgCdJklQzBniSJEk1Y4AnSZJUMwZ4kiRJNWOAJ0mSVDMGeJIkSTVjgCdJklQzBniSJEk1M7zZFZAkaaCK6GmOlh5vI7PHWaRuGeBJktSJngZfEQZsGhgcopUkSaoZAzxJkqSaMcCTJEmqGQM8SZKkmjHAkyRJqhkDPEmSpJoxwJMkSaoZAzxJkqSaMcCTJEmqGQM8SZKkmjHAkyRJqhkDPEmSpJoxwJMkSaqZ4c2ugCRJUkciepqjpcfbyOxxlkHBAE+SJA1IPQ2+IuobsPWUQ7SSJEk101CAFxEHRsS9EXF/RJzWwfoPRcTc8nNjROzaaN5BaeTI4r8JnX2g83UjRza37pIkqfa6DfAiYhhwFnAQMAE4LCImtEv2ALBPZu4CfAGY0YO8g8+iRUUfcCef1lmzOl+/aFGzay9JkmqukR68KcD9mTkvM18ELgWmVhNk5o2Z2Ra53ASMbTSvJEmSelcjN1lsAcyvzC8A9uwi/ceAa3qaNyKOAY4BGD16NK2trQ1UrTlaoMv6LVmypNP13eVVb2ixjZvK9m8u27+5bP/msv3bRHZzu0lEHAq8PTOPLuePAKZk5okdpN0XOBt4c2Y+1ZO8VZMnT87Zs2ev1g71i25u02ltbaWlpWW18mrN2cTNZfs3l+3fXLZ/cw329o+I2zJzcm+U1UgP3gJgy8r8WGBhB5XaBTgXOCgzn+pJXkmSJPWeRq7BuxXYPiJeFxHrANOAq6oJImIr4GfAEZn5l57klSRJUu/qtgcvM5dFxAnAL4FhwPmZeVdEHFuuPwc4A9gMODuKx4Qsy8zJneXto32RJEkSDb7JIjNnAjPbLTunMn00cHSjeSVJktR3fJOFJElSzfguWvW7kSP7/nnPPX9BdeM23RSefrrvypckaU3Zg6d+182LQNb4M2tWa5+W78tIJEkDnQGeJElSzRjgSZIk1YzX4ElSP/IaVEn9wR48aYgZObIIAPrqA31b/siRzW2/NeU1qBrK/PvTfwzwpCHGAENDmQFGc/n3p/8Y4EmShgwDDA0VBniSJEk1Y4AnSZJUMwZ4kiRJNWOAJ0mSVDMGeJIkSTVjgCdJklQzBniSJEk1Y4AnSZJUMwZ4kiRJNWOAJ0mSVDMGeJIkSTVjgCdJklQzBniSJEk1Y4AnSZJUMwZ4kiRJNWOAJ0mSVDMGeJIkSTVjgCdJklQzBniSJEk1Y4AnSZJUMwZ4kiRJNWOAJ0mSVDMGeJIkSTVjgCdJklQzBniSJEk1Y4AnSZJUMwZ4kiRJNWOAJ0mSVDMGeJIkSTVjgCdJklQzBniSJEk1Y4AnSZJUMwZ4kiRJNdNQgBcRB0bEvRFxf0Sc1sH6HSPiDxHxQkR8st26ByPijoiYExGze6vikiRJ6tjw7hJExDDgLOBtwALg1oi4KjPvriR7GjgJeE8nxeybmU+uYV0lSZLUgEZ68KYA92fmvMx8EbgUmFpNkJmPZ+atwEt9UEdJkiT1QCMB3hbA/Mr8gnJZoxK4LiJui4hjelI5SZIk9Vy3Q7RAdLAse7CNN2XmwojYHPhVRPw5M3+7ykaK4O8YgNGjR9Pa2tqDTfSvFuiyfkuWLOl0fXd5h4aWPm2Drtq/d/Rt/fue7d9ctn9z2f7NZfv3l8jsOlaLiDcC0zPz7eX8ZwAy8ysdpJ0OLMnMr3dSVpfr20yePDlnzx7A92NEQBft1traSktLy2rlHQr6ugm6bP9eMNgPoe3fXLZ/c9n+zWX7d1d+3JaZk3ujrEaGaG8Fto+I10XEOsA04KpGCo+IERGxYds0cABw5+pWVpIkSd3rdog2M5dFxAnAL4FhwPmZeVdEHFuuPyciXgPMBjYClkfEKcAEYBRwRUS0beuSzLy2T/ZEkiRJQGPX4JGZM4GZ7ZadU5n+KzC2g6zPALuuSQUlSZLUM77JQpIkqWYM8CRJkmrGAE+SJKlmDPAkSZJqxgBPkiSpZgzwJEmSasYAT5IkqWYM8CRJkmrGAG8QyUxOOukktttuO3bZZRduv/32DtM98MAD7Lnnnmy//fZ84AMf4MUXXwRg0aJFvPe972WXXXZhypQp3Hnnym+Ne/nll9ltt9145zvf2ef7IkmS+o4B3iByzTXXcN9993HfffcxY8YMjjvuuA7TffrTn+YTn/gE9913H5tuuinnnXceAF/+8peZNGkSc+fO5aKLLuLkk09eKd+3v/1txo8f3+f7IUmS+pYBXhOddtppjB8/nle/+tVEBOuuu26X6f/7v/+bI488kohgr732YvHixTz66KMrpclMrr/+eg455BAAjjrqKK688koA7r77bvbff38AdtxxRx588EEee+wxABYsWMDVV1/N0Ucf3ct7OfSsaU/r1772NSZNmsSkSZOYOHEiw4YN4+mnn+7PXZAkDXIGeE1yww03cM0113D77bfz8MMPs8suu3DTTTcBcMYZZ3DVVVetkueRRx5hyy23XDE/duxYHnnkkZXSPPXUU2yyySYMHz58lTS77rorP/vZzwC45ZZbeOihh1iwYAEAp5xyCv/xH//BWmt5SqypNe1pPfXUU5kzZw5z5szhK1/5Cvvssw8jR47sz12QJA1y/po3yS233MJ73vMe1ltvPdZbbz2mTp3KrFmzAPj85z/Pu9/97lXyZOYqyyKi4TSnnXYaixYtYtKkSZx55pnstttuDB8+nF/84hdsvvnm7LHHHr2xa7XTvqcV+ranterHP/4xhx12WG/tiiRpiDDAa5Lhw4ezfPnyFfPLly9f0evWmbFjxzJ//vwV8wsWLGDMmDErpRk1ahSLFy9m2bJlq6TZaKONuOCCC5gzZw4XXXQRTzzxBK973eu44YYbuOqqqxg3bhzTpk3j+uuv5/DDD++tXR3UOupphb7taW3z3HPPce211/KP//iPvbxXkqS6M8BrkpaWFq688kqee+45li5dyhVXXME+++zTZZ53v/vdXHTRRWQmN910ExtvvDGvfe1rV0oTEey7775cfvnlAPzgBz9g6tSpACxevHjFdV7nnnsue++9NxtttBFf+cpXWLBgAQ8++CCXXnop++23HxdffHEf7PXg01FPK/RtT2ubn//857zpTW9yeFaS1GNddxmpQ2e/Z3O++4OdV8xf+s5LAZj2i2krlh035ziOn3Q8+122H088/wQA40eO57Jy/c4778yxxx7LnnvuSWby8Y9/vOwdKnqGJk+evErwcPDBBzNz5ky222471l9/fS644IKV1p177rmMGTOGr371q0ybNo3TTz+d3XbbjY997GMA3HPPPRx55JEMGzaMCRMmrLjmS53rqKe1u69NT3tahw8f3mGaSy+91OFZSdLqycwB99ljjz1yQIMuV8+aNWu18w4Ffd0EXbZ/D82dOzcnTpyYS5cuzSVLluSECRMS/tRlnl/84hd54IEH5vLly/MPf/hDvuENb+gw3SGHHJI//vGPMzPz4x//eJ511lkr1i1evDg33XTTXLJkSa/tS5vB1P4d6a7+y5cvzxNPPDG33Xbb3HnnnfO2227rMN28efNyypQpud122+X73//+fOGFF1asmzVrVu666645YcKE3HvvvVcs33rrrXPixIm566675ur+nap7+w90tn9z2f7dlc/s7KVYyh489bvN33M2O//guyvmO+wB3bWTHtB3Xcb0G6fz0/t+uiLtrw/9NXc/dTcnXn/iimVn/OUMDt3hUHau9LTuM3YfvrP/dzjh1yfwmwW/WbH8jqPu4L/+8l98/g+fX7HszP3OZMJmE/jg7R/kqUlPMfL1I9lo7Y04/ZTTOf2C4pElfdXTCnDFFVdwwAEHMGLEiB62rqp3Md98880cd9xx3Hzzzauka7uLedq0aRx77LGcd955HHfccSxevJjjjz+ea6+9lq222orHH398pXyzZs1i1KhR/bU7krR6eitS7M2PPXj15v/gmmuwtf+nP/3p3HHHHXPUqFEJJLyqy/THHHNMXnLJJSvmd9hhh1y4cOFKaZYvX56bbbZZvvTSS5mZeeONN+YBBxyQmZlnnXVWfu5zn+uw7K233jqfeOKJNdmdQdf+7Xn+d83275rt3135vdeD500WkgasZtzF/Je//IVFixbR0tLCHnvswUUXXbQiX0RwwAEHsMceezBjxoze3t1ayFyzB30DtLa2MmnSJHbaaaeVbj4bN24cO++8M5MmTWLy5Ml9vi/SYOYQraQBq3oXM8DUqVOZO3cWMInPf/7zHeYp/hO8sp7cxbxs2TJuu+02fv3rX/P888/zxje+kb322osddtiBG264gTFjxvD444/ztre9jR133JG99957DfeyXhwilwYGe/AkDVj9cRdz+zRjx47lwAMPZMSIEYwaNYq9996bP/3pTwAr0my++ea8973v5ZZbblnjfRzo+vtB35dccgnve9/72GqrrYCirSX1nAGepAGro+dFQt8+L3Lq1Kn87ne/Y9myZTz33HPcfPPNjB8/nqVLl/Lss88CsHTpUq677jomTpzY+zs9gDhELg1eDtFKQ4x3MXd9F/P48eM58MAD2WWXXVhrrbU4+uijmThxIvPmzeO9730vUAzjfvCDH+TAAw/safMPKg6RS4OXAZ40xDx+5fE8dsXxqyy/46g7Vll2/fuvX2XZ9H+YzvR/mL7Sss3X33xF/tbWVlp2aOm0zO/s/51Vlh26w6EcusOhHdfpqJWXnXxy8W9nAUZEcNZZZ3W4bubMmSumt9lmm06HWE899VROPfXUlZZts802K4Zqh4pmPOh77NixjBo1ihEjRjBixIgVQ+Q77LBDh0PkBnhSxxyilSR1yCFyafCyB0+S+pFD5A6R96XM5OSTT2bmzJmsv/76XHjhhey+++6rpHvggQeYNm0aTz/9NLvvvjs//OEPWWeddYCiF/6UU07hpZdeYtSoUfzmN8X5Mm7cODbccEOGDRvG8OHDmT17dr/um3qotx6o15sfH3Rcbz7osrls/+ay/Zur7u1/9dVXr/SqxClTpnSY7tBDD13pVYlnn312ZmYuWrQox48fnw899FBmZj722GMr8vigbx90LEnqQkTfffbdt6VPy1f/8jE1Wl0GeNIQZIDRXEU/QN98Zs1q7dPy1X98TI3WhNfgqSn69oe6pS8Lr4W+/KFubW2lpaWlz8qvS5AndcfH1Aw+2QvXQEZEC/AtYG3gyczcp1z+CeBoIIE7gI9k5t87q4s9eGoKezAkqWu+yWXwqb6qb8aMGRx33HEdpmt7Vd99993Hpptuynnnnde2ahhwNvDuzNwJOBQgIrYATgImZ+bEMt20DopewQBPkqQByMfUNF9/XwMJjAR+lpkPl2mrL2MeDqwXEcOB9YGFXdXFIVpJ0pDR/jE19/9r8Zia7f7tlc6Qx688jsevPJ7Xf3M/1t60eEzN8w+O53+nX8aYD09nZMsrj6n58ym/Zr1xd7P1Ka88puaRljNY9JtDmXjhK4+peWbOPjz8re+w1SknsNGkVx5Tc+eH72DTff6LLT7yypDrQ986k+cfnMCO33rlMTUvL9mIZYtPZ8NJPqamv1SvgQTYa6+9mDv3B0Dn7d/ZNZDVILurayApIshNI6IV2BD4dmZelJmPRMTXgYeB54HrMvO6Lnegt27H7c2Pj0mpN2+Tby7bv7ls/+ay/ZtrMLX/N77xjTzjjDNWzP/Lv/xLwje6zHPwwQfn7373uxXz++23X86ePXulNI8//nhuu+22K+YffvjhnDhxYmZmAo9T3EkzAhgF3AfsAGwKXA+8muLavCuBw7OLWMohWkmSpHaacQ0k8CJwbWYuzcwngd8CuwJvBR7IzCcy8yXgZ8A/dFUXA7zV1cVzHFr23bfez3iQJKnmmnENJLAYeEtEDI+I9YE9gXsohmb3ioj1o7gYcP9yeae8Bm91dXE7ZZePiTDIkyQNUb6qr+trIIG/A9cCc4HlwLmZeSdARFwO3A4sA/4IdPkwwsgB+NyHyZMn54B+x13EmgV4A7DN+1NfN0F/PIdtMB9C27+5bP/msv2by/bvrvy4LTMn90ZZDtFKkiTVjAGeJElSzRjgSZIk1Yw3WUiSpH7ju8j7R0M9eBFxYETcGxH3R8RpHazfMSL+EBEvRMQne5JXkiQNHb6LvH90G+BFxDDgLOAgYAJwWERMaJfsaYqX4H59NfJKkiSpFzXSgzcFuD8z52Xmi8ClwNRqgsx8PDNvBV7qaV5JkiT1rkauwdsCmF+ZX0DxZOVGNJw3Io4BjgEYPXo0ra2tDW6i/7VAl/VbsmRJp+u7yzs0tPRpG3TV/r2jb+vf92z/5rL9m8v2by7bv790+6DjiDgUeHtmHl3OHwFMycwTO0g7HViSmV/vad4qH3Rcbz7osrls/+ay/ZvL9m8u27+78vv3QccLgC0r82OBhQ2WvyZ5JUmStBoaCfBuBbaPiNdFxDrANOCqBstfk7ySJElaDd1eg5eZyyLiBOCXwDDg/My8KyKOLdefExGvAWYDGwHLI+IUYEJmPtNR3j7aF0mSJNHgg44zcyYws92ycyrTf6UYfm0oryRJkvqOryqTJEmqGQM8SZKkmjHAkyRJqhkDPEmSpJoxwJMkSaoZAzxJkqSaMcCTJEmqGQM8SZKkmjHAkyRJqhkDPEmSpJoxwJMkSaoZAzxJkqSaMcCTJEmqGQM8SZKkmjHAkyRJqhkDPEmSpJoxwJMkSaoZAzxJkqSaMcCTJEmqGQM8SZKkmjHAkyRJqhkDPEmSpJoxwJMkSaoZAzxJkqSaMcCTJEmqGQM8SZKkmjHAkyRJqhkDPEmSpJoxwJMkSaoZAzxJkqSaGd7sCmhoiujL0lv6snA23bRPi5ckaY0Z4KnfZfZt+RF9vw1JkgYyh2glSZJqxgBPkiSpZhyilYYgr4GUpHozwJOGGK+BlKT6c4hWkiSpZuzBW11djHG1dJXP8SVJktTHDPBWR3fjT45RSZKkJnKIVpIkqWbswZOkfuZdzJL6mgGeJPUj72KW1B8copUkSaqZhgK8iDgwIu6NiPsj4rQO1kdE/Ge5fm5E7F5Z92BE3BERcyJidm9WXpIkSavqdog2IoYBZwFvAxYAt0bEVZl5dyXZQcD25WdP4Lvlv232zcwne63WkiRJ6lQjPXhTgPszc15mvghcCkxtl2YqcFEWbgI2iYjX9nJdJUmS1IBGbrLYAphfmV/Ayr1znaXZAngUSOC6iEjge5k5o6ONRMQxwDEAo0ePprW1tZH6D0gtMKjrP/i12P5NZfs3l+3ftb5tnyVLlvRx+w/242v795fIbm63iohDgbdn5tHl/BHAlMw8sZLmauArmfn7cv7XwKcy87aIGJOZCyNic+BXwImZ+duutjl58uScPXsQX67nbWxNZfM3l+3fXLZ/1/q6fVpbW2lpaemz8gf78bX9uys/bsvMyb1RViNDtAuALSvzY4GFjabJzLZ/HweuoBjylSRJUh9pZIj2VmD7iHgd8AgwDfhguzRXASdExKUUw7d/y8xHI2IEsFZmPltOHwB8vveqL0lSz/igaQ0F3QZ4mbksIk4AfgkMA87PzLsi4thy/TnATOBg4H7gOeAjZfbRwBVRfJuGA5dk5rW9vheSJDXAB01rqGjoTRaZOZMiiKsuO6cyncA/dZBvHrDrGtZRkiRJPeCbLCRJkmrGd9FKkqR+4zWQ/cMAT5Ik9Quvgew/DtFKkiTVjAGeJElSzRjgSZIk1YwBniRJUs0Y4EmSJNWMAZ4kSVLNGOBJkiTVjAGeJElSzRjgSZIk1YwBniRJUs0Y4EmSJNWMAZ4kSVLNGOBJkiTVjAGeJElSzRjgSZIk1czwZldAkiSpIxF9nyez59sYDOzBkyRJA1Jmzz6zZrX2OE9dGeBJkiTVjEO0kiR1wiFCDVb24EnqUkTPPqubRx2z/ZvLIUINVgZ4krrkD1xz2f6SVocBniRJUs0Y4EmSJNWMAZ4kSVLNGOBJkiTVjAGeJElSzRjgSZIk1YwPOu4NHT1IqrrM5xBIkqR+ZA9eb2j3UKnWWbN8yJQkSWoaAzxJkqSaMcCTJEmqGQM8SZKkmjHAkyRJqhnvotWA19FNyr2dx3thJEl1Yg+eBrx2Nyl3+5k1q7XHeSRJqhMDPEmSpJoxwJMkSaoZAzxJkqSaMcCTJEmqmYYCvIg4MCLujYj7I+K0DtZHRPxnuX5uROzeaF5JkiT1rm4DvIgYBpwFHARMAA6LiAntkh0EbF9+jgG+24O8kiRJ6kWN9OBNAe7PzHmZ+SJwKTC1XZqpwEVZuAnYJCJe22BeSZIk9aJGArwtgPmV+QXlskbSNJJXkiRJvaiRN1l09E6A9o+G7SxNI3mLAiKOoRjeZfTo0bS2tjZQtYFpyZIlg7r+g53t31y2f3PZ/s1l+zeX7f+KRgK8BcCWlfmxwMIG06zTQF4AMnMGMANg8uTJ2dLS0kDVBqbW1lYGc/0HO9u/uWz/5rL9m8v2by7b/xWNDNHeCmwfEa+LiHWAacBV7dJcBRxZ3k27F/C3zHy0wbySJEnqRd324GXmsog4AfglMAw4PzPviohjy/XnADOBg4H7geeAj3SVt0/2RJIkSUBjQ7Rk5kyKIK667JzKdAL/1GheSZIk9Z0oYrOBJSKeAB5qdj3WwCjgyWZXYgiz/ZvL9m8u27+5bP/mGuztv3Vmvro3ChqQAd5gFxGzM3Nys+sxVNn+zWX7N5ft31y2f3PZ/q/wXbSSJEk1Y4AnSZJUMwZ4fWNGsyswxNn+zWX7N5ft31y2f3PZ/iWvwZMkSaoZe/AkSZJqxgBPkiSpZoZsgBcR4yLizj4quyUiflFOvzsiTuuL7egVEbFlRMyKiHsi4q6IOLnZdRpKImLdiLglIv5Utv+/NbtOQ1FEDIuIP7b9/VH/iYgHI+KOiJgTEbObXZ+hJiI2iYjLI+LP5e/AG5tdp2Zr6E0WWn2ZeRW+f7c/LAP+OTNvj4gNgdsi4leZeXezKzZEvADsl5lLImJt4PcRcU1m3tTsig0xJwP3ABs1uyJD1L6ZOZgfsjuYfRu4NjMPiYh1gPWbXaFmG7I9eKXhEfGDiJhbRv7rR8QZEXFrRNwZETMiIgAi4qSIuLtMe2m5bEREnF+m/2NETG2/gYj4cER8p5y+MCL+MyJujIh5EXFIJd2pZTlz23o/yvKvLntF7oyID/RPsww+mfloZt5eTj9L8SO3RXNrNXRkYUk5u3b58Q6ufhQRY4F3AOc2uy5Sf4qIjYC9gfMAMvPFzFzc1EoNAEM9wHs9MCMzdwGeAY4HvpOZb8jMicB6wDvLtKcBu5Vpjy2XfQ64PjPfAOwLfC0iRnSzzdcCby7L/XeAiDgA2B6YAkwC9oiIvYEDgYWZuWtZn2t7YZ9rLyLGAbsBNze5KkNKOTw4B3gc+FVm2v7961vAp4DlTa7HUJXAdRFxW0Qc0+zKDDHbAE8AF5SdLec28Ftce0M9wJufmTeU0xdTBF77RsTNEXEHsB+wU7l+LvCjiDicYjgQ4ADgtPJHrRVYF9iqm21emZnLy6HD0ZVyDgD+CNwO7EgR8N0BvDUivhoRb8nMv63R3g4BEbEB8FPglMx8ptn1GUoy8+XMnASMBaZExMQmV2nIiIh3Ao9n5m3NrssQ9qbM3B04CPin8j/p6h/Dgd2B72bmbsBSik6ZIW2oB3jth5ASOBs4JDN3Br5PEbRBMfRxFrAHxfVdw4EA/jEzJ5WfrTLznm62+UJlOir/fqVSznaZeV5m/qXc3h3AVyLijNXd0aGgvPbrp8CPMvNnza7PUFUOjbRS9ECrf7wJeHdEPAhcCuwXERc3t0pDS2YuLP99HLiCYkRG/WMBsKAyanA5RcA3pA31AG+ryp02hwG/L6efLHuCDgGIiLWALTNzFsUQyCbABsAvgRMr1+nttpr1+CXw0XKbRMQWEbF5RIwBnsvMi4Gv4wnbqfIYnAfck5nfaHZ9hpqIeHVEbFJOrwe8FfhzUys1hGTmZzJzbGaOA6ZRXDpyeJOrNWSU10tv2DZNMSLTJ09p0Koy86/A/Ih4fblof2DI32A31O+ivQc4KiK+B9wHfBfYlKLH7EHg1jLdMODiiNiYorftm5m5OCK+QHHdy9wywHiQV67Za1hmXhcR44E/lLHiEuBwYDuK6/qWAy8Bx63ebg4JbwKOAO4oh8wBPpuZM5tXpSHltcAPImIYxX8cL8tMH9WhoWI0cEX593s4cElmes10/zqR4jKqdYB5wEeaXJ+m81VlkiRJNTPUh2glSZJqxwBPkiSpZgzwJEmSasYAT5IkqWYM8CRJkmrGAE+SJKlmDPAk9YmIGBcRz0fEnHJ6jR/8GhEtEdHrz9eLiNaImNzDPBdGxCF9UJfPVqY7bbeI+FpE/DUiPtnbdZA0+BngSepL/1u+n1aN+2z3SSAzTwXO6eO6SBqkDPAk9ZfhEfGDiJgbEZdHxPoAEXFGRNwaEXdGxIzKq/+2i4j/iYg/RcTtEbFttbCIeENE/DEitomIPSLiNxFxW0T8MiJeW6ZpjYivRsQtEfGXiHhLuXy9iLi0rMtPgPXK5cPKnrk7I+KOiPhEIzu2GttfPyIua9t+RNwcEZMj4t+B9cpezx+VxQ+LiO9HxF0RcV35KjhJ6pIBnqT+8npgRmbuAjwDHF8u/05mviEzJ1IEWm2v+/sRcFZm7gr8A/BoW0ER8Q8UvVdTgfnAmcAhmbkHcD7wpcp2h2fmFOAU4F/LZcdRvOd5lzLtHuXyScAWmTkxM3cGLuhupyJi7dXY/vHAonL7X2jbfmaeBjyfmZMy80Nl2u3LdtgJWAz8Y3d1kqSh/i5aSf1nfmbeUE5fDJwEfB3YNyI+BawPjATuiohWikDrCoDM/DtA2bk3HpgBHJCZCyNiIjAR+FW5fhiVYBD4WfnvbcC4cnpv4D/LsudGxNxy+Txgm4g4E7gauK6B/Xr9amz/zcC3y+3fWdl+Rx7IzDkdlCFJnTLAk9Rf2r/4OiNiXeBsYHJmzo+I6cC6QHRRzqNlmt2AhWXauzLzjZ2kf6H892VW/pu3you4M3NRROwKvB34J+D9wEe72qnV3H5X+9dZ/rYyHKKV1C2HaCX1l60ioi0IOgz4PUWgBvBkRGwAHAKQmc8ACyLiPQAR8aq2a/YohinfAXw5IlqAe4FXt5UdEWtHxE7d1OW3wIfK9BOBXcrpUcBamflT4F+A3RvYr9XZ/u8pgkciYgKwc2XdS+WwryStNgM8Sf3lHuCocjhyJPDdzFwMfB+4A7gSuLWS/gjgpDL9jcBr2lZk5mPAu4CzKHryDgG+GhF/AuZQXLPXle8CG5Rlfwq4pVy+BdAaEXOAC4HPdLdTmfniamz/bIqgcC7waWAu8Ldy3QxgbuUmC0nqschcZZRCktZYRIwDflHePKGKiBgGrJ2Zfy/vDv41sEMZLPaknOnAksz8eh9UU9IgZg+epL7yMrBx2Rumla0P/L7s8bsCOG41gruvAYcDS/ugfpIGOXvwJKkLEXEW8KZ2i7+dmd0+QkWSmsUAT5IkqWYcopUkSaoZAzxJkqSaMcCTJEmqGQM8SZKkmvn/a8fNC4eEQlIAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"5\" halign=\"left\">min</th>\n",
       "      <th colspan=\"5\" halign=\"left\">max</th>\n",
       "      <th colspan=\"5\" halign=\"left\">median</th>\n",
       "      <th colspan=\"5\" halign=\"left\">average</th>\n",
       "      <th colspan=\"5\" halign=\"left\">random</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>%</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>1.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>1.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>4.7</td>\n",
       "      <td>5.5</td>\n",
       "      <td>5.5</td>\n",
       "      <td>6.2</td>\n",
       "      <td>10.0</td>\n",
       "      <td>1.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>2.2</td>\n",
       "      <td>0.1</td>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>2.1</td>\n",
       "      <td>1.5</td>\n",
       "      <td>1.2</td>\n",
       "      <td>1.4</td>\n",
       "      <td>2.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>1.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>20.5</td>\n",
       "      <td>22.4</td>\n",
       "      <td>26.8</td>\n",
       "      <td>36.2</td>\n",
       "      <td>45.0</td>\n",
       "      <td>4.7</td>\n",
       "      <td>5.5</td>\n",
       "      <td>5.5</td>\n",
       "      <td>6.2</td>\n",
       "      <td>10.0</td>\n",
       "      <td>5.2</td>\n",
       "      <td>6.8</td>\n",
       "      <td>7.2</td>\n",
       "      <td>8.3</td>\n",
       "      <td>12.5</td>\n",
       "      <td>8.7</td>\n",
       "      <td>9.3</td>\n",
       "      <td>10.6</td>\n",
       "      <td>14.4</td>\n",
       "      <td>19.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>40</th>\n",
       "      <td>1.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>32.0</td>\n",
       "      <td>33.9</td>\n",
       "      <td>38.0</td>\n",
       "      <td>42.9</td>\n",
       "      <td>47.5</td>\n",
       "      <td>12.0</td>\n",
       "      <td>15.6</td>\n",
       "      <td>17.8</td>\n",
       "      <td>24.2</td>\n",
       "      <td>32.5</td>\n",
       "      <td>11.0</td>\n",
       "      <td>14.0</td>\n",
       "      <td>15.7</td>\n",
       "      <td>19.2</td>\n",
       "      <td>27.5</td>\n",
       "      <td>12.6</td>\n",
       "      <td>13.7</td>\n",
       "      <td>15.8</td>\n",
       "      <td>19.5</td>\n",
       "      <td>23.2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50</th>\n",
       "      <td>1.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>42.3</td>\n",
       "      <td>43.8</td>\n",
       "      <td>45.7</td>\n",
       "      <td>47.9</td>\n",
       "      <td>50.0</td>\n",
       "      <td>19.3</td>\n",
       "      <td>21.8</td>\n",
       "      <td>26.2</td>\n",
       "      <td>35.4</td>\n",
       "      <td>45.0</td>\n",
       "      <td>16.7</td>\n",
       "      <td>19.1</td>\n",
       "      <td>24.2</td>\n",
       "      <td>32.1</td>\n",
       "      <td>37.5</td>\n",
       "      <td>18.8</td>\n",
       "      <td>20.1</td>\n",
       "      <td>23.1</td>\n",
       "      <td>27.0</td>\n",
       "      <td>31.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>1.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>50.2</td>\n",
       "      <td>51.0</td>\n",
       "      <td>49.8</td>\n",
       "      <td>51.7</td>\n",
       "      <td>50.0</td>\n",
       "      <td>21.8</td>\n",
       "      <td>23.9</td>\n",
       "      <td>27.8</td>\n",
       "      <td>36.2</td>\n",
       "      <td>45.0</td>\n",
       "      <td>23.3</td>\n",
       "      <td>26.4</td>\n",
       "      <td>29.7</td>\n",
       "      <td>36.7</td>\n",
       "      <td>47.5</td>\n",
       "      <td>22.8</td>\n",
       "      <td>24.4</td>\n",
       "      <td>26.3</td>\n",
       "      <td>30.5</td>\n",
       "      <td>33.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>70</th>\n",
       "      <td>1.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>56.5</td>\n",
       "      <td>58.5</td>\n",
       "      <td>58.2</td>\n",
       "      <td>61.3</td>\n",
       "      <td>60.0</td>\n",
       "      <td>27.5</td>\n",
       "      <td>29.5</td>\n",
       "      <td>33.3</td>\n",
       "      <td>40.0</td>\n",
       "      <td>47.5</td>\n",
       "      <td>29.8</td>\n",
       "      <td>31.1</td>\n",
       "      <td>34.8</td>\n",
       "      <td>41.7</td>\n",
       "      <td>47.5</td>\n",
       "      <td>27.2</td>\n",
       "      <td>26.6</td>\n",
       "      <td>29.7</td>\n",
       "      <td>33.7</td>\n",
       "      <td>37.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>80</th>\n",
       "      <td>1.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>87.7</td>\n",
       "      <td>93.8</td>\n",
       "      <td>96.3</td>\n",
       "      <td>98.3</td>\n",
       "      <td>100.0</td>\n",
       "      <td>32.0</td>\n",
       "      <td>34.2</td>\n",
       "      <td>38.0</td>\n",
       "      <td>42.9</td>\n",
       "      <td>47.5</td>\n",
       "      <td>39.0</td>\n",
       "      <td>39.8</td>\n",
       "      <td>43.3</td>\n",
       "      <td>47.1</td>\n",
       "      <td>50.0</td>\n",
       "      <td>36.5</td>\n",
       "      <td>38.6</td>\n",
       "      <td>38.5</td>\n",
       "      <td>44.0</td>\n",
       "      <td>44.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>90</th>\n",
       "      <td>1.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>99.3</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>34.8</td>\n",
       "      <td>35.9</td>\n",
       "      <td>39.3</td>\n",
       "      <td>44.6</td>\n",
       "      <td>47.5</td>\n",
       "      <td>43.8</td>\n",
       "      <td>44.9</td>\n",
       "      <td>45.8</td>\n",
       "      <td>48.8</td>\n",
       "      <td>50.0</td>\n",
       "      <td>40.4</td>\n",
       "      <td>43.2</td>\n",
       "      <td>44.2</td>\n",
       "      <td>48.9</td>\n",
       "      <td>50.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>100</th>\n",
       "      <td>1.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>99.8</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>45.3</td>\n",
       "      <td>45.9</td>\n",
       "      <td>46.3</td>\n",
       "      <td>48.8</td>\n",
       "      <td>50.0</td>\n",
       "      <td>56.0</td>\n",
       "      <td>57.6</td>\n",
       "      <td>57.7</td>\n",
       "      <td>60.0</td>\n",
       "      <td>52.5</td>\n",
       "      <td>47.0</td>\n",
       "      <td>49.9</td>\n",
       "      <td>50.9</td>\n",
       "      <td>54.4</td>\n",
       "      <td>56.9</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     min                       max                             median        \\\n",
       "       2    3    4    5    6     2      3      4      5      6      2     3   \n",
       "%                                                                             \n",
       "10   1.0  0.0  0.0  0.0  0.0   1.2    0.0    0.0    0.0    0.0    1.0   0.0   \n",
       "20   1.0  0.0  0.0  0.0  0.0   4.7    5.5    5.5    6.2   10.0    1.2   0.0   \n",
       "30   1.0  0.0  0.0  0.0  0.0  20.5   22.4   26.8   36.2   45.0    4.7   5.5   \n",
       "40   1.0  0.0  0.0  0.0  0.0  32.0   33.9   38.0   42.9   47.5   12.0  15.6   \n",
       "50   1.0  0.0  0.0  0.0  0.0  42.3   43.8   45.7   47.9   50.0   19.3  21.8   \n",
       "60   1.0  0.0  0.0  0.0  0.0  50.2   51.0   49.8   51.7   50.0   21.8  23.9   \n",
       "70   1.0  0.0  0.0  0.0  0.0  56.5   58.5   58.2   61.3   60.0   27.5  29.5   \n",
       "80   1.0  0.0  0.0  0.0  0.0  87.7   93.8   96.3   98.3  100.0   32.0  34.2   \n",
       "90   1.0  0.0  0.0  0.0  0.0  99.3  100.0  100.0  100.0  100.0   34.8  35.9   \n",
       "100  1.0  0.0  0.0  0.0  0.0  99.8  100.0  100.0  100.0  100.0   45.3  45.9   \n",
       "\n",
       "                      average                         random              \\\n",
       "        4     5     6       2     3     4     5     6      2     3     4   \n",
       "%                                                                          \n",
       "10    0.0   0.0   0.0     1.0   0.0   0.0   0.0   0.0    1.1   0.0   0.0   \n",
       "20    0.0   0.0   0.0     2.2   0.1   0.2   0.0   0.0    2.1   1.5   1.2   \n",
       "30    5.5   6.2  10.0     5.2   6.8   7.2   8.3  12.5    8.7   9.3  10.6   \n",
       "40   17.8  24.2  32.5    11.0  14.0  15.7  19.2  27.5   12.6  13.7  15.8   \n",
       "50   26.2  35.4  45.0    16.7  19.1  24.2  32.1  37.5   18.8  20.1  23.1   \n",
       "60   27.8  36.2  45.0    23.3  26.4  29.7  36.7  47.5   22.8  24.4  26.3   \n",
       "70   33.3  40.0  47.5    29.8  31.1  34.8  41.7  47.5   27.2  26.6  29.7   \n",
       "80   38.0  42.9  47.5    39.0  39.8  43.3  47.1  50.0   36.5  38.6  38.5   \n",
       "90   39.3  44.6  47.5    43.8  44.9  45.8  48.8  50.0   40.4  43.2  44.2   \n",
       "100  46.3  48.8  50.0    56.0  57.6  57.7  60.0  52.5   47.0  49.9  50.9   \n",
       "\n",
       "                 \n",
       "        5     6  \n",
       "%                \n",
       "10    0.0   0.0  \n",
       "20    1.4   2.6  \n",
       "30   14.4  19.0  \n",
       "40   19.5  23.2  \n",
       "50   27.0  31.3  \n",
       "60   30.5  33.3  \n",
       "70   33.7  37.0  \n",
       "80   44.0  44.6  \n",
       "90   48.9  50.4  \n",
       "100  54.4  56.9  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"5\" halign=\"left\">min</th>\n",
       "      <th colspan=\"5\" halign=\"left\">max</th>\n",
       "      <th colspan=\"5\" halign=\"left\">median</th>\n",
       "      <th colspan=\"5\" halign=\"left\">average</th>\n",
       "      <th colspan=\"5\" halign=\"left\">random</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>%</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.9</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>3.3</td>\n",
       "      <td>1.5</td>\n",
       "      <td>1.7</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.3</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.7</td>\n",
       "      <td>0.4</td>\n",
       "      <td>0.4</td>\n",
       "      <td>0.2</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>16.3</td>\n",
       "      <td>14.9</td>\n",
       "      <td>14.7</td>\n",
       "      <td>19.6</td>\n",
       "      <td>17.5</td>\n",
       "      <td>3.3</td>\n",
       "      <td>1.5</td>\n",
       "      <td>1.7</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>3.5</td>\n",
       "      <td>1.8</td>\n",
       "      <td>2.0</td>\n",
       "      <td>0.8</td>\n",
       "      <td>0.0</td>\n",
       "      <td>6.5</td>\n",
       "      <td>5.0</td>\n",
       "      <td>5.1</td>\n",
       "      <td>7.1</td>\n",
       "      <td>5.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>40</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>28.2</td>\n",
       "      <td>26.0</td>\n",
       "      <td>24.7</td>\n",
       "      <td>29.2</td>\n",
       "      <td>32.5</td>\n",
       "      <td>9.2</td>\n",
       "      <td>7.1</td>\n",
       "      <td>6.5</td>\n",
       "      <td>8.3</td>\n",
       "      <td>10.0</td>\n",
       "      <td>7.7</td>\n",
       "      <td>5.2</td>\n",
       "      <td>5.8</td>\n",
       "      <td>5.4</td>\n",
       "      <td>7.5</td>\n",
       "      <td>10.2</td>\n",
       "      <td>8.7</td>\n",
       "      <td>8.1</td>\n",
       "      <td>11.1</td>\n",
       "      <td>9.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>41.3</td>\n",
       "      <td>37.5</td>\n",
       "      <td>35.8</td>\n",
       "      <td>39.2</td>\n",
       "      <td>45.0</td>\n",
       "      <td>14.8</td>\n",
       "      <td>13.1</td>\n",
       "      <td>13.3</td>\n",
       "      <td>17.5</td>\n",
       "      <td>17.5</td>\n",
       "      <td>12.7</td>\n",
       "      <td>11.9</td>\n",
       "      <td>11.2</td>\n",
       "      <td>15.4</td>\n",
       "      <td>12.5</td>\n",
       "      <td>16.4</td>\n",
       "      <td>14.0</td>\n",
       "      <td>13.4</td>\n",
       "      <td>17.0</td>\n",
       "      <td>18.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>47.0</td>\n",
       "      <td>43.4</td>\n",
       "      <td>41.2</td>\n",
       "      <td>43.8</td>\n",
       "      <td>45.0</td>\n",
       "      <td>17.0</td>\n",
       "      <td>15.6</td>\n",
       "      <td>15.3</td>\n",
       "      <td>20.4</td>\n",
       "      <td>17.5</td>\n",
       "      <td>19.2</td>\n",
       "      <td>18.1</td>\n",
       "      <td>17.3</td>\n",
       "      <td>22.1</td>\n",
       "      <td>22.5</td>\n",
       "      <td>20.7</td>\n",
       "      <td>18.4</td>\n",
       "      <td>17.1</td>\n",
       "      <td>20.5</td>\n",
       "      <td>20.8</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>70</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>53.8</td>\n",
       "      <td>50.5</td>\n",
       "      <td>48.8</td>\n",
       "      <td>53.8</td>\n",
       "      <td>50.0</td>\n",
       "      <td>23.8</td>\n",
       "      <td>22.1</td>\n",
       "      <td>19.7</td>\n",
       "      <td>24.6</td>\n",
       "      <td>27.5</td>\n",
       "      <td>25.8</td>\n",
       "      <td>23.6</td>\n",
       "      <td>22.0</td>\n",
       "      <td>25.8</td>\n",
       "      <td>30.0</td>\n",
       "      <td>24.7</td>\n",
       "      <td>22.0</td>\n",
       "      <td>20.8</td>\n",
       "      <td>24.2</td>\n",
       "      <td>24.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>80</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>80.7</td>\n",
       "      <td>88.9</td>\n",
       "      <td>90.8</td>\n",
       "      <td>96.7</td>\n",
       "      <td>100.0</td>\n",
       "      <td>28.5</td>\n",
       "      <td>26.2</td>\n",
       "      <td>25.2</td>\n",
       "      <td>29.6</td>\n",
       "      <td>32.5</td>\n",
       "      <td>36.3</td>\n",
       "      <td>32.9</td>\n",
       "      <td>31.5</td>\n",
       "      <td>36.2</td>\n",
       "      <td>37.5</td>\n",
       "      <td>32.2</td>\n",
       "      <td>30.5</td>\n",
       "      <td>30.8</td>\n",
       "      <td>35.0</td>\n",
       "      <td>32.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>90</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>97.8</td>\n",
       "      <td>99.6</td>\n",
       "      <td>99.7</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>31.2</td>\n",
       "      <td>29.1</td>\n",
       "      <td>27.0</td>\n",
       "      <td>30.8</td>\n",
       "      <td>35.0</td>\n",
       "      <td>43.0</td>\n",
       "      <td>39.4</td>\n",
       "      <td>37.2</td>\n",
       "      <td>40.4</td>\n",
       "      <td>45.0</td>\n",
       "      <td>38.8</td>\n",
       "      <td>38.8</td>\n",
       "      <td>37.0</td>\n",
       "      <td>41.1</td>\n",
       "      <td>40.5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>100</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>99.7</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>100.0</td>\n",
       "      <td>44.0</td>\n",
       "      <td>40.1</td>\n",
       "      <td>37.7</td>\n",
       "      <td>40.8</td>\n",
       "      <td>45.0</td>\n",
       "      <td>52.7</td>\n",
       "      <td>49.1</td>\n",
       "      <td>47.7</td>\n",
       "      <td>52.1</td>\n",
       "      <td>50.0</td>\n",
       "      <td>45.4</td>\n",
       "      <td>44.9</td>\n",
       "      <td>46.1</td>\n",
       "      <td>48.7</td>\n",
       "      <td>49.3</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     min                       max                             median        \\\n",
       "       2    3    4    5    6     2      3      4      5      6      2     3   \n",
       "%                                                                             \n",
       "10   0.7  0.0  0.0  0.0  0.0   1.2    0.0    0.0    0.0    0.0    1.0   0.0   \n",
       "20   0.7  0.0  0.0  0.0  0.0   3.3    1.5    1.7    0.8    0.0    1.3   0.0   \n",
       "30   0.7  0.0  0.0  0.0  0.0  16.3   14.9   14.7   19.6   17.5    3.3   1.5   \n",
       "40   0.7  0.0  0.0  0.0  0.0  28.2   26.0   24.7   29.2   32.5    9.2   7.1   \n",
       "50   0.7  0.0  0.0  0.0  0.0  41.3   37.5   35.8   39.2   45.0   14.8  13.1   \n",
       "60   0.7  0.0  0.0  0.0  0.0  47.0   43.4   41.2   43.8   45.0   17.0  15.6   \n",
       "70   0.7  0.0  0.0  0.0  0.0  53.8   50.5   48.8   53.8   50.0   23.8  22.1   \n",
       "80   0.7  0.0  0.0  0.0  0.0  80.7   88.9   90.8   96.7  100.0   28.5  26.2   \n",
       "90   0.7  0.0  0.0  0.0  0.0  97.8   99.6   99.7  100.0  100.0   31.2  29.1   \n",
       "100  0.7  0.0  0.0  0.0  0.0  99.7  100.0  100.0  100.0  100.0   44.0  40.1   \n",
       "\n",
       "                      average                         random              \\\n",
       "        4     5     6       2     3     4     5     6      2     3     4   \n",
       "%                                                                          \n",
       "10    0.0   0.0   0.0     1.0   0.0   0.0   0.0   0.0    0.9   0.0   0.0   \n",
       "20    0.0   0.0   0.0     1.8   0.0   0.0   0.0   0.0    1.7   0.4   0.4   \n",
       "30    1.7   0.8   0.0     3.5   1.8   2.0   0.8   0.0    6.5   5.0   5.1   \n",
       "40    6.5   8.3  10.0     7.7   5.2   5.8   5.4   7.5   10.2   8.7   8.1   \n",
       "50   13.3  17.5  17.5    12.7  11.9  11.2  15.4  12.5   16.4  14.0  13.4   \n",
       "60   15.3  20.4  17.5    19.2  18.1  17.3  22.1  22.5   20.7  18.4  17.1   \n",
       "70   19.7  24.6  27.5    25.8  23.6  22.0  25.8  30.0   24.7  22.0  20.8   \n",
       "80   25.2  29.6  32.5    36.3  32.9  31.5  36.2  37.5   32.2  30.5  30.8   \n",
       "90   27.0  30.8  35.0    43.0  39.4  37.2  40.4  45.0   38.8  38.8  37.0   \n",
       "100  37.7  40.8  45.0    52.7  49.1  47.7  52.1  50.0   45.4  44.9  46.1   \n",
       "\n",
       "                 \n",
       "        5     6  \n",
       "%                \n",
       "10    0.0   0.0  \n",
       "20    0.2   0.0  \n",
       "30    7.1   5.6  \n",
       "40   11.1   9.9  \n",
       "50   17.0  18.1  \n",
       "60   20.5  20.8  \n",
       "70   24.2  24.0  \n",
       "80   35.0  32.9  \n",
       "90   41.1  40.5  \n",
       "100  48.7  49.3  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m/tmp/ipykernel_8654/786159347.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     54\u001b[0m             \u001b[0mdfs\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m{\u001b[0m\u001b[0;34m}\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     55\u001b[0m             \u001b[0;32mfor\u001b[0m \u001b[0mg\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mdd\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mgroup\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0munique\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 56\u001b[0;31m                 \u001b[0mdfs\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mg\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mround\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mget_percentages\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0md_baselines\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdd\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mdd\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mgroup\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0mg\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     57\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     58\u001b[0m             \u001b[0mdfs\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpd\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mconcat\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdfs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0maxis\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mkeys\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mdd\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mgroup\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0munique\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mreset_index\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/tmp/ipykernel_8654/2991630756.py\u001b[0m in \u001b[0;36mget_percentages\u001b[0;34m(d_baselines, d_exps)\u001b[0m\n\u001b[1;32m     16\u001b[0m         \u001b[0;32mfor\u001b[0m \u001b[0mi\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1000\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     17\u001b[0m             \u001b[0mrandom\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0m_d_baselines\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msample\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"distance\"\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mvalues\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 18\u001b[0;31m             \u001b[0mpercentages\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mk\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;36m10\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"random\"\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m+=\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0md_exps\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0md_exps\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"distance\"\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m<\u001b[0m \u001b[0mrandom\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0md_exps\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     19\u001b[0m         \u001b[0mpercentages\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mk\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;36m10\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"random\"\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m/=\u001b[0m \u001b[0;36m1000\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     20\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.10/site-packages/pandas/core/frame.py\u001b[0m in \u001b[0;36m__getitem__\u001b[0;34m(self, key)\u001b[0m\n\u001b[1;32m   3885\u001b[0m         \u001b[0;31m# Do we have a (boolean) 1d indexer?\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   3886\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mcom\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mis_bool_indexer\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 3887\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_getitem_bool_array\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   3888\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   3889\u001b[0m         \u001b[0;31m# We are left with two options: a single key, and a collection of keys,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.10/site-packages/pandas/core/frame.py\u001b[0m in \u001b[0;36m_getitem_bool_array\u001b[0;34m(self, key)\u001b[0m\n\u001b[1;32m   3934\u001b[0m                 \u001b[0mstacklevel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mfind_stack_level\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   3935\u001b[0m             )\n\u001b[0;32m-> 3936\u001b[0;31m         \u001b[0;32melif\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m!=\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mindex\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   3937\u001b[0m             raise ValueError(\n\u001b[1;32m   3938\u001b[0m                 \u001b[0;34mf\"Item wrong length {len(key)} instead of {len(self.index)}.\"\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.10/site-packages/pandas/core/series.py\u001b[0m in \u001b[0;36m__len__\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    819\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0marr\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    820\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 821\u001b[0;31m     \u001b[0;32mdef\u001b[0m \u001b[0m__len__\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m->\u001b[0m \u001b[0mint\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    822\u001b[0m         \"\"\"\n\u001b[1;32m    823\u001b[0m         \u001b[0mReturn\u001b[0m \u001b[0mthe\u001b[0m \u001b[0mlength\u001b[0m \u001b[0mof\u001b[0m \u001b[0mthe\u001b[0m \u001b[0mSeries\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "selectors = [\"split_policy\", \"merge_policy\", \"metric\"]\n",
    "groupers = [\"backends_length\"] #[\"none\", \"circuit\", \"backends_length\"]\n",
    "\n",
    "import ipywidgets as widgets\n",
    "from IPython.display import display\n",
    "\n",
    "pd.set_option('display.max_columns', 100)  # Set maximum number of columns to display\n",
    "\n",
    "def display_dataframe(df):\n",
    "    return display(df)\n",
    "\n",
    "\n",
    "for group in groupers:\n",
    "    dds = d_exps.groupby(selectors)\n",
    "    for dd in dds:\n",
    "        fig, ax = plt.subplots(figsize=(10, 6))\n",
    "        name = dd[0]\n",
    "        dd = dd[1]\n",
    "        title = \"\"\n",
    "        for i, s in enumerate(selectors):\n",
    "            title += s + \" = \" + name[i] + \" - \"\n",
    "\n",
    "        title = title[:-3]\n",
    "        title = title.replace(\"_policy\", \"\").replace(\"_distance\", \"\")\n",
    "        \n",
    "        if group == \"none\":\n",
    "            d_baselines[['distance']].boxplot(ax=ax, showmeans=True, meanline=True, color=baselines_color)\n",
    "            dd[['distance']].boxplot(ax=ax, showmeans=True, meanline=True, color=exps_color, positions=[2])\n",
    "            \n",
    "            ax.annotate(\"σ: \"+str(round(d_baselines[\"distance\"].std(),3)), xy=(1, d_baselines[\"distance\"].mean()), xytext=(1.1, d_baselines[\"distance\"].mean()))\n",
    "            ax.annotate(\"σ: \"+str(round(dd[\"distance\"].std(),3)), xy=(2, dd[\"distance\"].mean()), xytext=(2.1, dd[\"distance\"].mean()))\n",
    "            \n",
    "            ax.set_xticklabels(['baselines', 'experiments'])\n",
    "            \n",
    "        else:\n",
    "            \n",
    "            dd[[group,'distance']].boxplot(ax=ax, showmeans=True, meanline=True, by=group, color=exps_color, positions=[i+1 for i in range(1,len(dd[group].unique())+1)])\n",
    "            d_baselines[['circuit','distance']].boxplot(ax=ax, showmeans=True, meanline=True, color=baselines_color, positions=[1])\n",
    "            \n",
    "            ax.annotate(\"σ: \"+str(round(d_baselines[\"distance\"].std(),3)), xy=(1, d_baselines[\"distance\"].mean()), xytext=(1.1, d_baselines[\"distance\"].mean()))\n",
    "            for i, g in enumerate(dd[group].unique()):\n",
    "                ax.annotate(\"σ: \"+str(round(dd[dd[group] == g][\"distance\"].std(),3)), xy=(i+2, dd[dd[group] == g][\"distance\"].mean()), xytext=(i+2.2, dd[dd[group] == g][\"distance\"].mean()))\n",
    "                \n",
    "            \n",
    "            ax.set_xticklabels([str(i) for i in dd[group].unique()] + ['baselines'])\n",
    "        \n",
    "        \n",
    "        ax.set_title(title)\n",
    "        \n",
    "        plt.show()\n",
    "        if group == \"none\":\n",
    "            get_percentages(d_baselines, dd)\n",
    "        else:\n",
    "            dfs = {}\n",
    "            for g in dd[group].unique():\n",
    "                dfs[g] = round(get_percentages(d_baselines, dd[dd[group] == g]),1)\n",
    "        \n",
    "            dfs = pd.concat(dfs, axis=1, keys=dd[group].unique()).reset_index()\n",
    "            \n",
    "            dfs = dfs.rename(columns={\"index\": \"%\"})\n",
    "            dfs = dfs.set_index(\"%\")\n",
    "            \n",
    "            dfs = dfs.swaplevel(axis=1).sort_index(axis=1)\n",
    "            dfs = dfs[[\"min\", \"max\", \"median\", \"average\", \"random\"]]\n",
    "            \n",
    "            display_dataframe(dfs)\n",
    "            \n",
    "            print(\"\\n\\n\\n\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "selectors = [\"split_policy\", \"merge_policy\", \"metric\"]\n",
    "groupers = [\"backends_length\"] #[\"none\", \"circuit\", \"backends_length\"]\n",
    "\n",
    "import ipywidgets as widgets\n",
    "from IPython.display import display\n",
    "\n",
    "pd.set_option('display.max_columns', 100)  # Set maximum number of columns to display\n",
    "\n",
    "def display_dataframe(df):\n",
    "    return display(df)\n",
    "\n",
    "\n",
    "for group in groupers:\n",
    "    dds = d_exps.groupby(selectors)\n",
    "    for dd in dds:\n",
    "        fig, ax = plt.subplots(figsize=(10, 6))\n",
    "        name = dd[0]\n",
    "        dd = dd[1]\n",
    "        title = \"\"\n",
    "        for i, s in enumerate(selectors):\n",
    "            title += s + \" = \" + name[i] + \" - \"\n",
    "\n",
    "        title = title[:-3]\n",
    "        title = title.replace(\"_policy\", \"\").replace(\"_distance\", \"\")\n",
    "        \n",
    "        if group == \"none\":\n",
    "            d_baselines[['distance']].boxplot(ax=ax, showmeans=True, meanline=True, color=baselines_color)\n",
    "            dd[['distance']].boxplot(ax=ax, showmeans=True, meanline=True, color=exps_color, positions=[2])\n",
    "            \n",
    "            ax.annotate(\"σ: \"+str(round(d_baselines[\"distance\"].std(),3)), xy=(1, d_baselines[\"distance\"].mean()), xytext=(1.1, d_baselines[\"distance\"].mean()))\n",
    "            ax.annotate(\"σ: \"+str(round(dd[\"distance\"].std(),3)), xy=(2, dd[\"distance\"].mean()), xytext=(2.1, dd[\"distance\"].mean()))\n",
    "            \n",
    "            ax.set_xticklabels(['baselines', 'experiments'])\n",
    "            \n",
    "        else:\n",
    "            \n",
    "            dd[[group,'distance']].boxplot(ax=ax, showmeans=True, meanline=True, by=group, color=exps_color, positions=[i+1 for i in range(1,len(dd[group].unique())+1)])\n",
    "            d_baselines[['circuit','distance']].boxplot(ax=ax, showmeans=True, meanline=True, color=baselines_color, positions=[1])\n",
    "            \n",
    "            ax.annotate(\"σ: \"+str(round(d_baselines[\"distance\"].std(),3)), xy=(1, d_baselines[\"distance\"].mean()), xytext=(1.1, d_baselines[\"distance\"].mean()))\n",
    "            for i, g in enumerate(dd[group].unique()):\n",
    "                ax.annotate(\"σ: \"+str(round(dd[dd[group] == g][\"distance\"].std(),3)), xy=(i+2, dd[dd[group] == g][\"distance\"].mean()), xytext=(i+2.2, dd[dd[group] == g][\"distance\"].mean()))\n",
    "                \n",
    "            \n",
    "            ax.set_xticklabels([str(i) for i in dd[group].unique()] + ['baselines'])\n",
    "        \n",
    "        \n",
    "        ax.set_title(title)\n",
    "        \n",
    "        plt.show()\n",
    "        if group == \"none\":\n",
    "            get_percentages(d_baselines, dd)\n",
    "        else:\n",
    "            dfs = {}\n",
    "            for g in dd[group].unique():\n",
    "                dfs[g] = round(get_percentages(d_baselines, dd[dd[group] == g]),1)\n",
    "        \n",
    "            dfs = pd.concat(dfs, axis=1, keys=dd[group].unique()).reset_index()\n",
    "            \n",
    "            dfs = dfs.rename(columns={\"index\": \"%\"})\n",
    "            dfs = dfs.set_index(\"%\")\n",
    "            \n",
    "            dfs = dfs.swaplevel(axis=1).sort_index(axis=1)\n",
    "            dfs = dfs[[\"min\", \"max\", \"median\", \"average\", \"random\"]]\n",
    "            \n",
    "            display_dataframe(dfs)\n",
    "            \n",
    "            print(\"\\n\\n\\n\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### per circuit analysis:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x720 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%matplotlib inline\n",
    "\n",
    "import seaborn as sns\n",
    "\n",
    "df=d_exps.copy()\n",
    "df[\"sm_policy\"]=df['split_policy'].apply(lambda x: x.replace(\"_policy\",\"-\")) +df['merge_policy'].apply(lambda x: x.replace(\"_policy\",\"\"))\n",
    "\n",
    "fig,axs=plt.subplots(2,2,figsize=(12,10))\n",
    "axs=axs.ravel()\n",
    "\n",
    "for ii,circname in enumerate(set(d_exps[\"circuit\"])):\n",
    "    df_loc=df.loc[df[\"circuit\"]==circname]\n",
    "    sns.boxplot(x = df_loc['backends_length'], \n",
    "                y = df_loc['distance'], \n",
    "                hue = df_loc['sm_policy'], \n",
    "                palette = 'tab10',ax=axs[ii])\n",
    "    axs[ii].set_title(f\"circuit={circname}\")\n",
    "    axs[ii].legend(fontsize=8)\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_11390/875431501.py:19: UserWarning: Ignoring `palette` because no `hue` variable has been assigned.\n",
      "  sns.scatterplot(x = df_loc['backend'],\n",
      "/tmp/ipykernel_11390/875431501.py:19: UserWarning: Ignoring `palette` because no `hue` variable has been assigned.\n",
      "  sns.scatterplot(x = df_loc['backend'],\n",
      "/tmp/ipykernel_11390/875431501.py:19: UserWarning: Ignoring `palette` because no `hue` variable has been assigned.\n",
      "  sns.scatterplot(x = df_loc['backend'],\n",
      "/tmp/ipykernel_11390/875431501.py:19: UserWarning: Ignoring `palette` because no `hue` variable has been assigned.\n",
      "  sns.scatterplot(x = df_loc['backend'],\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x720 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%matplotlib inline\n",
    "import seaborn as sns\n",
    "\n",
    "df=d_baselines.copy()\n",
    "\n",
    "#d_baselines[['backend','distance']].boxplot(ax=ax, showmeans=True, meanline=True, by='backend', color=baselines_color)\n",
    "#plt.show()\n",
    "#d_baselines[['backend','distance']].groupby('backend').describe()\n",
    "\n",
    "fig,axs=plt.subplots(2,2,figsize=(12,10))\n",
    "axs=axs.ravel()\n",
    "ii=0\n",
    "for ii,circname in enumerate(set(d_baselines[\"circuit\"])):\n",
    "    df_loc=df.loc[df[\"circuit\"]==circname]\n",
    "    #sns.boxplot(x = df_loc['backend'], \n",
    "    #            y = df_loc['distance'], \n",
    "#   #             hue = df_loc['backend'], \n",
    "    #            palette = 'tab10',ax=axs[ii])\n",
    "    sns.scatterplot(x = df_loc['backend'], \n",
    "                y = df_loc['distance'], \n",
    "#                hue = df_loc['backend'], \n",
    "                palette = 'tab10',ax=axs[ii],label=\"experiment\")\n",
    "    axs[ii].scatter(dict_dists.keys(),dict_dists.values(),label=\"unreliability\", facecolors='none', edgecolors='red')\n",
    "    axs[ii].set_title(f\"circuit={circname}\")\n",
    "    axs[ii].legend(fontsize=8)\n",
    "plt.tight_layout()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "So, we observe a strong dependence on the specific type of circuit"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### reliability as a function of real time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "exps = os.listdir('../../Calibrator/calibrations/')\n",
    "exps.remove(\"ground_truth.json\")\n",
    "exps.remove(\"settings.json\")\n",
    "exps.remove(\"circuits\")\n",
    "exps = sorted(exps, key=lambda x: datetime.datetime.strptime(x, \"%d-%m-%Y--%H-%M-%S\"))\n",
    "exps_dates=[datetime.datetime.strptime(x, \"%d-%m-%Y--%H-%M-%S\") for x in exps]\n",
    "#print(exps_dates)\n",
    "\n",
    "dist_list={}\n",
    "import json\n",
    "\n",
    "for ei, val in enumerate(exps):\n",
    "    reliabs=json.load(open(f'../../Calibrator/calibrations/{val}/calibrations/reliability.json',\"r\"))\n",
    "    dic={}\n",
    "    for kv in reliabs:\n",
    "        dic[kv[0]]=kv[1]\n",
    "    for k in dic.keys():\n",
    "        if k in dist_list.keys():\n",
    "            dist_list[k].append(dic[k])\n",
    "        else:\n",
    "            dist_list[k]=[dic[k],]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7fb1a796b910>"
      ]
     },
     "execution_count": 59,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%matplotlib inline\n",
    "import numpy as np\n",
    "\n",
    "fig,ax=plt.subplots(1,1,figsize=(12,10))\n",
    "\n",
    "dict_dists={}\n",
    "for k,v in dist_list.items():\n",
    "    dict_dists[k]=np.mean(1./np.array(v))\n",
    "    ax.plot(exps_dates,1./np.array(v),label=f\"{k}\")\n",
    "    \n",
    "#ax.set_yscale(\"log\")\n",
    "ax.set_xlabel(\"date\")\n",
    "ax.set_ylabel(\"unreliability\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Distance of each machine for fixed circuit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "#exps = os.listdir('../../Calibrator/calibrations/')\n",
    "#exps.remove(\"ground_truth.json\")\n",
    "#exps.remove(\"settings.json\")\n",
    "#exps.remove(\"circuits\")\n",
    "#exps = sorted(exps, key=lambda x: datetime.datetime.strptime(x, \"%d-%m-%Y--%H-%M-%S\"))\n",
    "#exps_dates=[datetime.datetime.strptime(x, \"%d-%m-%Y--%H-%M-%S\") for x in exps]\n",
    "##print(exps_dates)\n",
    "#\n",
    "#ground_truth_fname='../../Calibrator/calibrations/ground_truth.json'\n",
    "#\n",
    "#dist_list={}\n",
    "#import json\n",
    "#\n",
    "#for ei, val in enumerate(exps):\n",
    "#    reliabs=json.load(open(f'../../Calibrator/calibrations/{val}/calibrations/reliability.json',\"r\"))\n",
    "#    dic={}\n",
    "#    for kv in reliabs:\n",
    "#        dic[kv[0]]=kv[1]\n",
    "#    for k in dic.keys():\n",
    "#        if k in dist_list.keys():\n",
    "#            dist_list[k].append(dic[k])\n",
    "#        else:\n",
    "#            dist_list[k]=[dic[k],]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Covariance of distributions for fixed ground truth benchmark"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### is PCA weighted average better than full weighted Hellinger average?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

